Keystone: An Open Framework for Architecting TEEs

Trusted execution environments (TEEs) are being used in all the devices from embedded sensors to cloud servers and encompass a range of cost, power constraints, and security threat model choices. On the other hand, each of the current vendor-specific TEEs makes a fixed set of trade-offs with little room for customization. We present Keystone -- the first open-source framework for building customized TEEs. Keystone uses simple abstractions provided by the hardware such as memory isolation and a programmable layer underneath untrusted components (e.g., OS). We build reusable TEE core primitives from these abstractions while allowing platform-specific modifications and application features. We showcase how Keystone-based TEEs run on unmodified RISC-V hardware and demonstrate the strengths of our design in terms of security, TCB size, execution of a range of benchmarks, applications, kernels, and deployment models.

==> figures/benchmarks/benchmarks.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import scale as mscale\n",
    "from matplotlib import transforms as mtransforms\n",
    "# from brokenaxes import brokenaxes\n",
    "#from scipy.stats.mstats import gmean\n",
    "\n",
    "plt.rcParams[\"legend.labelspacing\"] = 0.2\n",
    "plt.rcParams[\"legend.columnspacing\"] = 0.4\n",
    "plt.rcParams['font.size'] = 28\n",
    "plt.rcParams['hatch.linewidth'] = 0.3\n",
    "_figsize=(15,5)\n",
    "plt.rcParams['axes.linewidth'] = 3\n",
    "#plt.rcParams['figure.figsize'] = 6,4\n",
    "_linewidth = 2\n",
    "plt.rcParams['xtick.major.width'] = 2\n",
    "plt.rcParams['ytick.major.width'] = 2\n",
    "legend_loc = \"upper right\"\n",
    "plt.rcParams['text.color'] = 'black'\n",
    "keystone_file_path = \"iozone.keystone.csv\"\n",
    "baseline_file_path = \"iozone.base.csv\"\n",
    "colors=[\"#FF800E\",\"#006BA4\",\"#ABABAB\",\"#595959\",\"#5F9ED1\",\"#C85200\"]\n",
    "color_for_bars=[\"#fdfdfd\",\"#FF800E\",\"#006BA4\",\"#ABABAB\",\"#595959\",\"#5F9ED1\",\"#C85200\"]\n",
    "benchmarks = [\"coremark\", \"beebs\", \"torch\", \"rv8-bench\"]\n",
    "plugins = [\"noplug\", \"cache\", \"dyn\"]\n",
    "\n",
    "##### READ THE DATA #####\n",
    "\n",
    "data = {}\n",
    "for bench in benchmarks:\n",
    "    try:\n",
    "        data[bench]\n",
    "    except KeyError:\n",
    "        data[bench] = {}\n",
    "        \n",
    "    for plugin in plugins:\n",
    "        data[bench][plugin] = pd.read_csv(\"%s.%s.csv\"%(bench, plugin), delimiter=\",\")\n",
    "        data[bench][plugin].columns = data[bench][plugin].columns.str.strip()\n",
    "        data[bench][plugin].set_index(\"benchmark\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(benchmark             wikisort\n",
       " baseline                 13685\n",
       " keystone               13671.8\n",
       " cache                  13672.1\n",
       " dyn                    13671.8\n",
       " overhead              0.536411\n",
       " overhead (cache)       0.43239\n",
       " overhead (dynamic)    0.450124\n",
       " dtype: object, benchmark                   bs\n",
       " baseline              0.000263\n",
       " keystone              0.000263\n",
       " cache                 0.000263\n",
       " dyn                   0.000263\n",
       " overhead             -0.554702\n",
       " overhead (cache)      -0.57101\n",
       " overhead (dynamic)   -0.602568\n",
       " dtype: object, benchmark                   bs\n",
       " baseline              0.000263\n",
       " keystone              0.000263\n",
       " cache                 0.000263\n",
       " dyn                   0.000263\n",
       " overhead             -0.554702\n",
       " overhead (cache)      -0.57101\n",
       " overhead (dynamic)   -0.602568\n",
       " dtype: object, baseline              1187.162038\n",
       " keystone              1186.434013\n",
       " cache                 1186.591324\n",
       " dyn                   1186.137533\n",
       " overhead                -0.061821\n",
       " overhead (cache)        -0.070924\n",
       " overhead (dynamic)      -0.106974\n",
       " dtype: float64)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "###### CPU-bound benchmarks\n",
    "concat_beebs = pd.concat([data[\"beebs\"][\"noplug\"].drop(columns=[\"base\",\"keystone\"]),\n",
    "                          data[\"beebs\"][\"cache\"][\"keystone_internal\"],\n",
    "                          data[\"beebs\"][\"dyn\"][\"keystone_internal\"]], \n",
    "                         axis=1)\n",
    "concat_coremark = pd.concat([data[\"coremark\"][\"noplug\"].drop(columns=[\"base\",\"keystone\"]),\n",
    "                             data[\"coremark\"][\"cache\"][\"keystone_internal\"],\n",
    "                             data[\"coremark\"][\"dyn\"][\"keystone_internal\"]], \n",
    "                            axis=1)\n",
    "\n",
    "dat = pd.concat([concat_beebs, concat_coremark], sort=False)\n",
    "dat.columns = [\"benchmark\", \"baseline\", \"keystone\", \"cache\", \"dyn\"]\n",
    "\n",
    "# remove outliers\n",
    "dat = dat.drop(dat[dat.benchmark == \"aha-compress\"].index)\n",
    "dat = dat.drop(dat[dat.benchmark == \"aha-mont64\"].index)\n",
    "dat = dat.drop(dat[dat.benchmark == \"miniz\"].index)\n",
    "\n",
    "dat[\"overhead\"] = ((dat.keystone - dat.baseline)/dat.baseline)*100\n",
    "dat[\"overhead (cache)\"] = ((dat.cache - dat.baseline)/dat.baseline)*100\n",
    "dat[\"overhead (dynamic)\"] = ((dat.dyn - dat.baseline)/dat.baseline)*100\n",
    "\n",
    "dat.max(), dat.min(), dat.min(), dat.mean()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABEkAAAGHCAYAAABMPwwuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzs3Xd4FNX6wPHvpIeEEBJ6AiShGC4gRZCqIFWpgoAKSA0WkKaICFIEFLwqF/hRrtKv1NC5iEhooWMkoRdJ6EU6BkIKIef3R9i5m+zupBBYAu/nefZh2T3nzLuTObOzZ07RlFIIIYQQQgghhBBCPO8c7B2AEEIIIYQQQgghxNNAGkmEEEIIIYQQQgghkEYSIYQQQgghhBBCCEAaSYQQQgghhBBCCCEAaSQRQgghhBBCCCGEAKSRRAghhBBCCCGEEAKQRhIhhBBCCCGEEEIIQBpJhBBCCCGEEEIIIQBwsncAzwJN05S9YxBCCCGEEEIIIYRtSiktozTSk0QIIYQQQgghhBACaSQRQgghhBBCCCGEAGS4TY5TSkbeCCGEEEIIIYQQTwNNy3CETRrSk0QIIYQQQgghhBACaSQRQgghhBBCCCGEAHLJcBtN0/IAzYDqQDWgBFAA8AT+Bk4AYcAMpdTFTJQXDPQFmgB+QDxwElgCTFdKJTyGjyGEEEIIIYQQQoinmJYb5tDQNK0aEJGJpHFAH6XUPIOyugHTATcbSY4BzZVSp7MQn74Tc8P+FEIIIYQQQgghngfmc5JkZgng3NRIsgbYAuwDzgKXgQek9gRpDnQkteFDAS2UUuuslNMEWAc4AteBb4DdpPZI6Qx0fZj0GPCyUupuJuOTRhIhhBBCCCGEEOIp86w2kjgqpR5kkOZlYAfgDEQppaqme98JOAqUAe4C1ZRSJ9Kl+RIY8/C/I5VSozMZnzSSCCGEEEIIIYQQT5lnspEkszRNWw80ffjfvOY9QTRNewtY9vC/w5VSY63kdwCOk9qQcgsopJRKzsR2pZFECCGEEEIIIYR4ymS1keRZW93mjtlz13TvtTV7PttaZqVUCmCazyQ/UD/HIhNCCCGEEEIIIcRT7ZlpJNE0rSDQ8OF/ryulbqRLUvfhvyeVUpcMitpiJY8QQgghhBBCCCGecbliCWBbNE1zA4oBjYDBpPb+AJiYLp0nUPzhf49mUOxxs+f/yIEwhRCPgXm3OXuQoXVCCCGEEEI8e3JdI4mmaS2A/xokmQt8l+41P8D0i+qCUflKqZuapt0D8vC/hhUhhBBCCCGEEEI843JdI4mBaOADpdRmK+/lNXuemWV975LaSOJplMh8wlYhhH10nX3gsZTr4qAo7ql4wVejoDs4PRycGHfjMgDHjh17LNsVQgghhBBCpHJ0dMTT05P8+fPj7u7+RLaZGxtJwoGKD5+7AiWBVkBn4GdN04Yppeamy2O+N5MysY1EK/mEEM8JT2dFyyAo4O1F3rx5cXR1Q9Mc0DSNG9p9AMqVK2fnKIUQQgghhHh2KaVITk4mNjaWCxcuULhwYby8vB77dnNdI4lS6g5w2OylfcAKTdN+Bn4B5miaVkIpNdosTbzZc5dMbMa0Mk68USLT8kHSo0SIZ4eLQ2oDSQm/wrh5PP6TsBBCCCGEEMKSpmk4Ozvj6+uLh4cH586dw9XVFVfX9AvZ5qxnZnUbpdQmYNLD/47UNC3Y7G3zpYENh9CkS5OZoTlCiGdIcU9FAe+80kAihBBCCCHEU8LNzY18+fIRGxv72Lf1zDSSPLT64b8OQFuz1y8Cpt4e/kYFaJrmQ+p8JADnczQ6IcRT7wVfjbx582acUAghhBBCCPHEeHp6EhcX99i386w1klwze17S9EQpdZf/NXhktKyveQ+UjJYLFkI8Ywq6g6Orm73DEEIIIYQQQphxc3MjMTEx44SP6FlrJPEze55+qMyOh/+W0TStmEEZ9a3kEUI8J5wcQNOetVOjEEIIIYQQuZuDgwMpKSmPfzuPfQtPVnuz54fSvbfC7HkPa5m11F9GXR/+9xapK+kIIZ4zmqbZOwQhhBBCCCGEmSd1jZ4rGkk0TXtP0zTDCVc1TesAfPDwv38Da9IlWQ2cfPj8c03TXrBSzBdA2YfPJyql7mczZCGEEEIIIYQQQuQyuWUJ4E+BKZqmrQS2kdrYEQt4kDqHSDvgjYdpFdBfKXXTvAClVLKmaR8D60hdvWaHpmlfA7sf/r8z0O1h8mPAhMf5gYQQQgghhBBCCPF0yS2NJABepA6F6WqQ5ibQVym10NqbSqkNmqaFANOBAsC/rCQ7BjR/ONmrEEIIIYQQQgghnhO5pZGkNdAQaACUBwqT2siRBFwHDgLrgYVKqdtGBSml5mqatgfoBzQhdbLXeOBPIBSYrpSKf0yfQwghhBBCCCGEEE+pXDEniVLqrFJqtlKqs1KqilKqmFLKRSnlqZQKUEq1UkpNy6iBxKy840qp3kqp0kopd6WUj1KqplJqgjSQCCGeVqNGjULTNJlYNhsWL16MpmkEBgaSnJxs11i2bt2q/x23bt1q11iyqmHDhmiaxpgxY+wdSpZJ/Xm8bt++TaFChdA0jfBw+8977+/vj6ZphISE2DuULJkzZw6aplG+fHm7n6uySuqYsKZz585omkbp0qXtHUqWxcTE4ObmhpOTEzExMXaNJTk5Wa9fY8eOtWssWTVy5Eg0TaNp06b2DiXTckUjiRBCPI1MX1Y5+RA5Lz4+nsGDBwMwbNgwnJxySyfKp8/IkSMBGD9+PBcuXHiksqT+PFtGjRrFtWvXqFevHvXq1bN3OLnWe++9R1BQEEePHmX69OmPVNbjqGNSz8Tz5NNPPyUxMZHOnTtTqlQpe4eTaw0YMAAvLy82bNjAf//7X3uHkynSSCKEEOKZNnXqVM6fP09AQABduxpNa/VoTD8gRo0a9di2YW+vvvoq9erV4969e7nuTlZu9rTfQTx37pz+g/5xHv+5+Y50Zjk5OfHFF18AMHbsWOLi4uwc0fPhaa9j4snbs2cPq1evxtHRkS+//PKxbadu3bpomkajRo0e2zbsLX/+/PTt2xdIvVmllLJzRBmT22lCCPGIHjx48MhlODo65kAkIr2EhAS+++47APr164ezs7OdI8r9Bg0aRHh4OLNnz2b48OH4+fk9UnlqlNcjx6SNin3kMkT2jR8/nqSkJKpWrUr9+vXtHU6u17VrV7744guuXr3Kjz/+yCeffPJo5c0+kCNxzetRKUfKESI3GD16NACtW7d+phtmn5T+/fvz7bffcujQIVauXEnbtm3tHZIh6UkihBDimbVw4UKuXr2Ko6Mj7777rr3DeSY0bdoUX19f7t+/z7Rp0+wdjrCzW7duMW/ePCC1p4d4dM7OznTo0AGAKVOmkJKSYueIhHi+HD9+nPXr1wNyXsspBQsWpEmTJgBMmjTJztFkTBpJhBBCPLNmzJgBpE44WqRIETtH82ww/wE3Z86cHOlJJXKvhQsXcu/ePWmIzGGdOnUC4PTp02zatMnO0QjxfJk1axZKKby9vWnevLm9w3lmmM5r27Zt488//7RzNMakkUQIIXKp2NhYvvrqKypWrEjevHnx9vamTp06zJw50/DOY0pKCps3b2bQoEHUqVOHAgUK4OzsjLe3N5UrV2bQoEGcO3cuw+1HRUXRq1cvgoOD8fT0xNXVFT8/P6pUqUJISAihoaEkJibazP/3338zbtw46tatS8GCBXFxcaFw4cK88cYb/Oc//3nkH99nz55lz549ALz11luZyrNnzx66detGUFAQefLkwcvLiwoVKvDJJ5/Y3CcBAQFpJjP86quvLCY67Natm+F2ly9fTuPGjSlUqBBubm6UKlWKfv368ddff2Uq7sjISD788EOCg4PJmzcvefLkoXTp0oSEhHDggO2u9ulX2lFKMXfuXL1RydHRkTfffNMiX7t27QC4fPlyrluhx8jx48cpUaIEmqbh7e3Njh07AHjxxRfRNI0KFSpkWEZCQgLe3t5omma1O3FkZCQhISEEBwfj4eGBq6sr/v7+VKlShV69erFs2TKSkpL09P7+/mmGiQ0fPtzi+DJfwWXjxo3666b4ly5dSqNGjfTjq3Tp0vTv358rV65ke1+ZLFmyBIDatWtnqiHy+vXrjBgxgmrVqpE/f37c3NwoXrw4HTp00O/cpvfll1+iaRoLFiwAUlecSL8PMpqQ+cSJE7z//vsEBgbi5uZGwYIFadGiBVu2bMnU57x16xbffPMNderU0c9XRYoUoVmzZsyfP9/wnJt+pZ19+/bRo0cPPRZN07h7926aPLVr16ZYsWJAakPUs0Lq2KM5duwYAwYMoFKlSvj4+ODm5kZQUBCNGjVi4sSJVifUjouLY/HixfTs2ZNKlSrh5eWFs7MzBQsWpH79+kyYMCHTc9/ExcUxceJEGjduTNGiRXF1daVIkSJUq1aNAQMGsHPnzgznm7h9+zYjR46kQoUKeHh4kC9fPmrXrp3htYtJcnIyc+bMoUWLFhQrVgxXV1d8fHyoVasW48eP586dO5n6LEZM57WWLVvi4uKSYfpz587x6aefUqFCBby8vHB3dycoKIhu3brp1yHpmeZY2rlzJwCbNm2yOO4yGuYTERFBx44dKV68OK6urhQtWpS3336bqKioTH3OS5cuMXToUF566SV8fHz067i33nqLtWvX2sxnbQ6fzZs306FDB0qUKIGLiwsFChSwyNe6dWv9XL1o0aJMxWg3Sil5POIDUKaHEOLJMNW5rrMP5Ohj2+/71alrcTYfERERKiIiIk0MDx48eORHZs4hI0eO1NOdPn1alS5dWpmff8wfjRs3Vvfu3cuwHFuPPHnyqBUrVtiMZdKkScrBwSHDco4dO2Y1//r165WPj49h3tq1a6urV69m8oiwNHfuXL2sAwcOGKZNSUlRAwYMMIzHzc1N/fzzzxZ5S5YsmeF+6Nq1q55+y5Yt+uubNm1S7733ns18RYsWVX/++afNuJOTk1Xfvn2Vpmk2y9A0TY0ePdpqfvNYfv31V9WkSROL/K1bt7bId+fOHf3v/8knnxjuW1v0Y36U1yM/slp/rPn9999VgQIFFKCKFCmi9u/fr783efJkPe+ePXsMtzN//nw97dq1a9O898MPP2Sq3pw8eVLP4+fnl2H6nj176unDwsL017du3ao6duxoM1+xYsVUdHS04ecxcu/ePeXi4qIA9dlnn2WYPiwsTOXLl8/ws3To0EElJCSkyTds2LAM94Gjo2OaPKb91rNnT7Vs2TKVJ08em/Vj2rRphnGvW7dO5c+f33D7devWVdeuXbOa3zyWqVOnKicnJ4v8d+7cscjXtm1bBajChQurlJSUDPdvevr5J4e+HzOqZ1LHcr6OmTx48EANHjw4w8/WsGFDi7x16tTJ8POVKlVKnThxwjCGzZs3q0KFCmVY1vnz59Pk69Spk76No0ePqoCAAJt533nnHcMYoqOjVfny5Q237+fnp/bt25f1nWy2DVNZU6dOzTD9f/7zH+Xm5mYY04ABAyzqsGm/ZPR3Mbl//77++pgxY9TkyZOtnksA5ezsrFavXm0Y96xZs5S7u7vh9tu2bavi4uIs8qaP5YsvvrDI6+vra3W7VatWVYB6+eWXM9y3thw9ejTLecxjU5n4fS8TtwohRC7UoUMHTp06RUhICB06dMDHx4ejR4/yww8/cODAAcLCwujevTuLFy+2yJucnEzRokVp06YNtWrVIigoCDc3N86fP8+uXbuYNm0ad+/epWPHjkRGRlKuXLk0+Q8ePMjAgQNJSUkhICCAPn36UKVKFXx9fYmLi+PkyZOEh4ezevVqq7Fv2rSJFi1akJycjK+vLx9//DFVq1bF39+fa9eusWrVKmbMmMGuXbt488032bp1a7YmXN2+fTsAHh4elC9f3jDtsGHDmDhxIpB6V3HIkCFUr16dxMRENmzYwA8//EB8fDxdunQhf/78abrfbtiwgaSkJCpWrAjARx99RO/evdOUnz9/fqvbHT58OLt27aJ58+Z0796dwMBAbty4wdy5c1m4cCGXL1+mR48e+mdJr1evXsyZMweAGjVqEBISQqlSpfDy8uLo0aNMnTqVvXv3MmLECHx8fOjTp4/NffD5559z8OBBPZaAgABu3Lhh9U6op6cn5cuX59ChQ4SHhxvs2dxh06ZNvPnmm9y9e5fAwEDCwsLSLPfYuXNnBg8eTEJCArNnz6ZGjRo2y5o9ezYAxYoV4/XXX9dfj4qK4rPPPiMlJYXAwED69OlD5cqV8fHx0evN1q1bWbNmjUVsCQkJVK5cGYC+ffvy/vvvp0nj4+NjNZahQ4eya9cuWrZsSdeuXQkMDOT69evMmTOHxYsXc+nSJUJCQjLdmyK9vXv36nfkX375ZcO0UVFRNG/enKSkJJycnPjwww9p06YNXl5eHDp0iO+//56jR48SGhqKo6Njmt4T/fr145133uGLL75g7dq1FC9enHXr1qUp39bStPv372f+/PkULVqUTz75hOrVq+Pg4MDWrVsZO3Ysd+7cYcCAATRq1IgyZcpY5N+wYQMtW7bkwYMHFChQgL59+1KlShX8/Py4evUqK1euZObMmezYsYO2bduyefNmm71a9uzZw9y5c/H392fQoEFUq1aNlJQUdu3aZfUcV6NGDVasWMGVK1c4ceIEwcHBhvv4aSZ1LHt1zOTDDz/Uh48WLlyYPn36ULduXby9vbl58yaRkZGsWLHCaj1ITk7mxRdfpFWrVrz00ksUK1YMpRRnz55l+fLlLFu2jJiYGNq0aUNkZCSurq4WZWzbto2mTZty//59HBwc6NixI23atKFkyZLcv3+fEydOsGHDBlatWmXzM9y9e5eWLVty/fp1hg4dSuPGjfHy8uLw4cOMGTOG6OhoFi9ezOuvv251JbrLly9Tp04drly5gouLCz169OC1114jMDCQ+Ph4tm7dysSJE7l48SJNmzYlKioKf3//LO9r8+/bjM5ra9eupWvXriilyJMnDwMHDqRp06a4uroSERHB+PHjuXDhAhMnTsTd3Z1vvvlGzzt+/HiGDBlCly5diIqKombNmvrf2MTa3wJg3bp17NmzhwoVKtC/f39efPFFkpKSWLduHd9//z1JSUl0796d6Ohoq9cfs2fPpmfPngCUKFGCvn37Ur58eQoXLsyFCxdYsGABoaGhrFixAhcXF8NeH0uXLuXgwYNUrFiRAQMGULFiReLj4/njjz+spq9RowaRkZH88ccfxMXF4eHhYbiP7SYzLSnykJ4kQjxtTHXuee1JAqh58+ZZpElMTFT169fX02zYsMEizenTp1VSUpLN7Zw/f16/s9a5c2eL94cPH64A5eHhoS5fvmyznLi4OBUfH2/xWtGiRRWg6tevr2JjY63mXbt2rX7HbObMmTa3YaRcuXIKULVq1TJMd/jwYX1bZcqUsXo3+Pfff9fvRBctWtTiTrdS/zseRo4cabg9894bRum7d++upzG/42qyYsUK/f3JkydbLSM5OVm9++67ClB58+ZVN2/eNIxlyJAhhrGb69atmwKUi4uL4fFki37M27knybJly/TeEBUrVlSXLl2ymr9z584KUF5eXlbvrCmVWrdMvXq++OKLNO+Z7rTlzZtXXblyxWacd+/etTi+0t+1M2J+l9sovXkPpsOHDxuWacvXX3+tlxETE2OY9qWXXlKAcnBwUGvWrLF4/969e6p27dp6eevWrbNIY35HOiPmvQNeeukldfv2bYs0Gzdu1NMMGjTI4v07d+7od84bNmxotbeHUkqtWrVK/7vPnTvXMJaKFSuqW7duZRh/+vjmz5+fqTzmcvp7MqN6JnUsrZyoY0optXr1ar2cGjVqqBs3bthMe+7cOYvXjHojKpXas9P0HWjt+I2Pj1fFihVTgHJ3d1dhYWE2y7p27ZrF9755jwlvb2916NAhi3xXrlxRvr6+ClDVqlWzWnazZs0UoPz9/W1+pujoaL3OduvWzehj29SrVy8Fqb3TjL7bEhMT9euZPHnyqN9//90izbVr11TZsmX1c5+1z27q6WOtF5A582MUUM2aNVOJiYkW6WbNmqWnmTJlisX7Z86c0XuQdO7c2WoZSqXt3bV161bDWBo2bGj1usiamTNn6vl27NiRqTzpPYmeJDIniRBC5ELNmjWjS5cuFq+7uLgwa9YsfUnhKVOmWKQJCAgw7Jnh7+/PZ599BsCaNWtMjcE60zwZZcuWNZyDIE+ePLi5uaV5bc6cOVy+fBlnZ2fmz59P3rx5reZt3ry5Po+I6a5hVpnGZhcuXNgw3bRp0/Rx0D/++KPVcbTVq1dnyJAhQOrdrGXLlmUrpvSqVKnCyJEjrb43ePBg/bm13hqmO1LNmjWjb9++VstwdHRk6tSpuLq6cufOHcO4S5cuzZgxYzIde6FChQBISkqyOg4+N/jpp5/o0KEDSUlJ1KlTh23btlG0aFGraU1zEsTGxrJ8+XKraebMmaPXlx49eqR5z1RvgoOD9X1njWkOhZxQvXp1hg0bZvW9jI6vzDD/uxvVs927d7Nv3z4AunXrRsuWLS3SuLu7M2/ePP3cNXny5GzFZM3cuXPJly+fxesNGzbkpZdeAqzvg1mzZnH16lVcXFyYP38+np6eVstv3bq1PndPRuer6dOn4+3tnam4zY+TU6dOZSrP00bqWKpH6XFnOte7u7uzdOlSm71aAIoXL27xmrUeUuaaNm1Ks2bNAKz2BJk7dy6XLl0CYMyYMTRq1MhmWQUKFLD43jc3duxYq/POFCpUSJ+7KzIy0mKOngMHDui9xyZPnmzzM5UqVUr/eyxatIiEhASbsdhiOq/lz5/f8Fpp+fLlXL58GUDvfZpegQIF+Pe//w2kzgc3derULMdjjbu7O3PnzrU6X0rXrl3149/acTdx4kTi4+MpXLgwP/30k805V0y95sD4vObo6Mjs2bMzXadyy3lNGkmEECIXSn9xaC4oKIj69esDqRNpZTQBamxsLKdPn+bIkSMcPnyYw4cPkydPnjTvmTNNJnj06FF+//33LMVtugCrXbs2fn5+hmlfffVVIHVisuTk5CxtJzExUZ+8zeiCEiAsLAxI3W+vvfaazXS9evWyyPOoOnXqZHOYgGlCXLC8kLh06ZLelbV9+/aG28ifP79+Ubp7926b6d55550MJ780Z75fMzvB7NNk3LhxfPDBB6SkpNCsWTPCwsIMf7zWq1ePsmXLAqk/ntNTSulL4darV89iwj1TvTl06JDeYPC4GR1f5cuXx93dHcj+heq1a9eA1MZZoy7T5vXFfALM9EqXLq3XwfDwcO7fv5+tuMxVrlzZcDLQatWqAdb3gel89corr2Q4Ka3pfLV3716bk08GBARQp06dTMUNUsfSe17rmOl7tl27dlYbQbJT5smTJ/Xv+8OHD+s/XK1N9G2awNPd3Z0PPvgg29vVNI2OHTvafN9UF1NSUjhz5kya90x10c3NzWojqzlTXUxMTCQyMjLLcZrOa5m9dgD0oSvWvPbaa/qxmlPXDk2bNqVgwYJW33N0dNQbN4zOay1atNCPT1tM+9Lo2uGVV16hRIkSmYobcs95TRpJhBAiF8ponKzp/bt371o0ckDqyi99+/YlICCAfPnyERQURIUKFahYsSIVK1ZMMx77+vXrafK+++67uLi4kJiYSJ06dWjRogXTpk3j4MGDGc5Mb/phHx4ebjGLe/qHqXfE/fv3uXnzZsY7xcyNGzf050YX5YmJiZw8eRKAmjVrGpZZpEgRAgICgNSL8JyQfr6X9ExjidPP1h8REaE/7969e4b70vSDweiCpFKlSlmK3fxCJ7MrIzwtPvnkE4YOHQqk/shZvXp1hheL8L8f+Nu2bSMmJibNexs3buTs2bOA9Qvmjh074uzsTEJCAjVr1qRly5ZMnz6dQ4cOZWpFh+wwOr5Mq4uA5fGVWaZ6llHPiMOHDwPg5OSk99ywxVQP4+PjiY6OzlZc5jKqY6bj2No+MJ2vrK06kf4xcOBAIPWccvv2bavbkjomdczkwoULaRopzB/mDQRRUVF6z5lXXnkl23Fu376d9u3b4+vrS6FChShbtqz+fV+xYkW9p0D673tAb2ioUqWKzd5UmVGkSBGb83NB2uM9/f4y1cWEhAScnZ0N66KpgQCy9yM8q+e1EiVK6A10tpjOazExMcTHx2c5pvSye167ceOGfnzNmjUrw/PapEmTgOfz2kEaSYQQIhcy6koMabu+mzcYAPz666/84x//YMqUKfoFp5H0X+gvvPACoaGh+Pr6kpyczC+//EKfPn2oVKkSBQoUsLmU5/37923+eMjIvXv3spTe/M6eUXfbW7du6c8z2qeAfjc5q402tph67Nji4JD6NZ2+N9DVq1eztT2j/Wh08WqN+XGRnYl17elf//oXkNpbZ968eZnuQdO1a1ecnZ1RSukT5pqYfmR4eXlZXXL6H//4B4sXL8bHx4fk5GTWrl1L7969efHFFylQoABvv/02GzZseMRPllZ2j6/MMtWzjLq0m+qLt7d3hstpmvfYyIl6lt19kJCQYNHlP7Ns1TOpYxl7XurYkCFD0jRSmD/Me1uZejUANocpZWT48OG8+uqrLFu2LMM6Ze0HvKnhJLvbN8nsvoIn851nS1bPa1m5djDP9yjk2uHxk9VthBAiF7LVvdck/TwiJjdu3KBjx47cu3cPT09PBg0aRNOmTSlVqhT58uXTf8Bs3ryZhg0b2iyrdevWNGjQgKVLl7J+/Xq2b9/OX3/9xa1bt1i6dClLly6lWbNmLFu2TL97aP5l3aZNG0aPHp3pz5vR0Jz0zO8AZfaCJKN9Crb365Nmvi/nzZtH1apVM5XPaEiEaS6IzDLfr5mdY+Fp0a5dO5YtW8bx48fp3bs3//73vzP19y9UqBCtWrVi+fLlzJs3j9GjR+Pg4MDt27f1LszvvvuuzQvYtm3b0rhxY0JDQ/V6c+XKFW7dukVoaCihoaG0bNmS0NBQw3H9TwvT3z02Npbk5OQMfwjnpjpmPsSvffv2jBgxItN5bQ3NkTomdexRZGb/pffbb78xduxYIHU426BBg6hTpw7FixfH09NTPyaHDh3KuHHjDOtfdrafU0zfeQEBAfz3v/9Yxo86AAAgAElEQVTNdL7sDE8y1bVn/dqhf//+hsMfzRl9xmf1vCaNJEIIkQtduXLF8Mvf/G6Br6+v/nzp0qV6b46VK1fanIAtMxcHefPmpUePHvr8KCdPnmTt2rVMmTKFU6dOsW7dOoYNG8aECROA1LHEHh4exMXFcevWLcN5Ah6Vu7s7BQsW5Nq1a2l6i6RnfgfE2lK36ZnSZDRW+XEzn1xWKfVY96Ut5vs1K+ORnwaLFi0iJSWFFStW8NNPP+Hg4MC0adMydbHbq1cvli9fzoULF/jtt9944403WLBggX7X0WhsOqTWm549e+rp/vzzT73enD59mv/+97+MGDGCf/7zn4/+QR+zkiVL6s9v375tddJj+F99uXXrFklJSYa9SczroT3rmaenJ66uriQmJj7285UtUsee3To2f/585s+fn2E68zplmjw1K0xLyvr6+rJnz5401wPmjL7zfX19+euvv7K1/Zxi2g9XrlzhhRdeeKw9EEqWLElkZKThtQOknp9iYmKydO1gymcv5sdTXFycnNcMyHAbIYTIhTKaMNU0Z4WHhweBgYH660eOHAFSv6SNZqi3tb69kTJlyjBw4ED++OMPfbhPaGhomjSmscK7d+8mNjY2y9vIivLlywOpF8i2uLq66rPkZ7RPr1y5oo/lrVixYs4EmU3mY66tDW16Ek6cOAGkdsHOandbe3NycmLJkiW0bdsWgH//+9/06dMnU3f7GjdurDcOmLr/m/6tUKGC1RUOjJQtW5ZPPvmEiIgIfSK+9PXGnndwjZjqGBjXM9OFeHJycoYTKe7duxdIbehMPzHnk94Ppnq2c+fObA+9eRSmOgZp93VuIHUsZ5j3Ety2bVuW85u+8xs2bGizgQSMv/NN8whZW3XmSTHVxfj4+Gzth6ww1bW4uDjDhiHTee3cuXMZzn1iOq+VKlXKYm6eJ3nsFSlSRB82FRYW9tjm6jGSW85r0kgihBC50Ny5c22+d+bMGbZs2QJAgwYN0nSFNHUhT0hIsPnleO/ePX7++edsx5Y/f379wi79JHCmZTITExP1MeuPS40aNQA4ffq01cnoTBo3bgxAdHS04cXXzJkzLfKYM3XdTkxMzFa8WVGqVCn9Am358uU5MsFlVpka4kz7ObdxcnJi8eLFtGnTBkhdmvXjjz/OMJ+Dg4N+h3rNmjVs3rxZ/+Gf0R1uI76+vlSuXBmwrDeOjo76UJYncXxllvnf3nwy4fTM64vRUpIxMTFs3rwZSF29JP3d4idZx+B/56v4+Hh9AsMnyfTDytHRUV/5IzeROvboChYsqE/6uXz5cs6fP5+l/KbvfKMJMv/44w/D1YBMq8kkJCToy9k+aaa6CPDtt98+1m3l9HktPDxcnyDe3tcOkDpcGlIn8F+0aNET2aY503mtYMGCBAUFPfHtZ5Y0kgghRC60du1aFixYYPF6UlISISEh+rjTPn36pHnf1Gvi3r17FnfSIHW8akhIiOHdk5UrVxp2Q71586Z+wWXeiwXggw8+0Cc5Gzt2LCtWrLBZDqSuIpOV8cfmzC9GjC50evfurU9y9uGHH1r9bJGRkYwbNw5I7TnRrl07izSmuzPpV2R4XExzJNy/f582bdoY/s0ePHjAggULuHDhQo5s++TJk3r37CZNmuRImfbg7OzMkiVL9AvwadOm6asqGenRoweOjo4kJSXRqVMnIHUZ3M6dO9vMs3LlSsOJi69fv05UVBRgWW/gyR9fmVGhQgV9VQejnli1atXS70bPnj2b3377zSJNQkIC3bt3189d/fr1s0hj2gd//fVXtiZkzKqPPvpI757+1VdfsXr1asP0Bw4c4Jdffsmx7Zv2aY0aNfDy8sqxcp8kqWOPbsiQIUBqY1379u0Nv3/TN6KYvvPDw8OtrnR39epVunTpYrj9Ll266PtmxIgRbNq0yWba69evZzjhaXbUqFFD/64JCwtjyJAhhr2S/vrrL6vLSGdG/fr19QZao/PaW2+9pe+XcePGsX//fos0N27c0JdNdnBwsLgmg/8dd9ldJjqrBg8ejKurK5B6jWi0vC+k9mDavn17jm3fdD1mrcHoaSKNJEIIkQtVr16dLl268MEHH7Bp0yb27dvHggULqFGjhn4B065dO5o2bZomX4cOHfQvx+7duzNkyBA2bdrEH3/8wbx586hRowaLFi2iTp06Nrc9adIk/Pz8aNeuHdOmTWPLli3s37+f8PBwJk+eTM2aNfU5UXr37p0mr6enJ6GhoTg7O5OcnEy7du148803WbhwIb///jv79u3j119/5ZtvvqFWrVq8+OKLhIeHZ2sfvfrqq3r3YqOLuvLly/P5558DcOzYMapUqcL06dOJiIhgx44djBgxgldeeYW4uDg0TWPGjBn6PjRXu3ZtIPXO548//sjhw4eJjo4mOjo62zPKG2nfvr2+VPPhw4f1z/Hbb7+xf/9+du/ezaJFi+jXrx/Fixenc+fO2V5dKL2NGzcCqRd9rVq1ypEy7cXZ2ZnQ0FD97tqUKVOs/kA35+fnx+uvvw78b2nE1q1b25yTA+CHH37Az8+P9u3bM336dLZu3cr+/fvZunUrkyZNolatWvrd7fT1Bv53fK1cuZIZM2Zw5MgR/fgyXwHjSTP9+N2yZYth1+0ZM2bg4uLCgwcPaNmyJQMGDGDLli3s27ePuXPnUq1aNf1C/N133+WNN96wKMO0D5KTk/nwww/Zu3evvg8exw9bLy8vlixZgrOzs94Y2bZtWxYtWkRERIR+vvr666+pWbMmlStXzrEfEzdv3tR/0Jt6YuRWUsceTevWrfW5v/bu3Uu5cuUYO3as/vm2bNnChAkTqFu3rp7OxNQAcvfuXV555RWmTJnC7t272bVrF9999x2VKlXixIkTem8Va9zd3VmwYAFOTk7Ex8fTtGlTunTpwsqVK4mMjGTv3r3Mnz+fLl26ULJkScOem49i7ty5+iTu3377LdWrV2f69Ons2rWLqKgoNm/ezP/93//RqlUrSpQooc/HklWenp76D3ijawcXFxd++uknNE3T9+/IkSPZsWMHERERTJs2jSpVqujDSz7//HOrc4CYjrtLly4xaNAgIiMj9ePu3Llz2foMRgIDA/npp58A+Pvvv3n11Vfp2rUrK1asYN++fURERLBmzRpGjBhBxYoVqVevnj5s61EdOnRIn5/lqT+vKaXk8YgPQJkeQognw1Tnus4+kKOPbb/vV6euxdl8REREqIiIiDQx5OTDyMiRI/V0p06dUkFBQTbLadCggYqLi7NazuzZs5WDg4PNvG+//bbauHGj/v8tW7akyV+vXr1MfZZ+/fqplJQUqzFs375d+fv7Z6qcr776KusHyEN9+vRRgCpWrJh68OCBzXQpKSmqf//+hnG4ubmpn3/+2WYZUVFRytXV1Wrerl276um2bNlic9+mV7JkSYv85h48eKCGDx+unJycMtyPLi4u6uTJk2nyZyUWc3Xr1lWAaty4cabzpGfP+mNNUlKSatWqlZ6mf//+huWtWrUqzbZ//fVXw/R16tTJMH5N09TAgQOt1ps//vhDubi4WM3Xs2dPPV1YWJj++vbt2w1j8vPzs8ifVbt379a3t3HjRsO0GzZsUPny5TPcBx06dFAJCQlW8ycnJ6uXX37Zaj5HR8dsfbZhw4ZZzW8uPDxcFStWLFPH4Ndff22RPzv7+d///rce18WLFzOdz9zjqGNG9UzqmKWcqGNKpR77/fr1U5qmGX6+hg0bWuTt0qWLzfROTk7q//7v/zJVD3777Tfl6+ub4T4+f/58mnydOnVSgCpVqpThZ8zMfj1//ryqWbNmpo7TR/l+WrRokV5O+u/N9P7zn/8oNzc3w1j69+9v83ooNjZWBQQEWM1nvs/u37+vvz5mzBjDmDKzz5cuXaq8vb0ztS/nz5+fJm9WYjE3ZMgQBShvb28VHx+f6XzpHT16NMt50p3DMvx9Lz1JxHNB0zS7PYR4HAIDA9m3bx/Dhw+nfPnyeHh4kDdvXmrVqsWPP/5IWFiYzSUSu3fvzvbt23nzzTcpWLAgzs7OFC1alNdff50lS5awePFiwyXdQkNDWbBgAd27d6dKlSoULVoUZ2dn8uTJQ3BwMD179mT37t1MmjTJZh2oW7cuJ0+e5Mcff6R58+b4+fnh6uqKq6srxYoVo0GDBowYMYLIyMgsLb2ZXp8+fdA0jUuXLrF161ab6TRNY+LEiezevZsuXboQEBCAm5sbnp6elC9fnoEDB3LixAnDrt6VK1dm9+7dvPvuu5QoUcJqb5Oc5uDgwOjRo/nzzz/5/PPPqVatGr6+vjg5OeHp6ckLL7xA+/bt+fHHH7l48aLFRJjZcfbsWXbu3AlYDufKzZydnVm6dKneM2bSpEkMHDjQZvrmzZvrE9YWL148w2FHy5cvZ/78+XTr1i1NvfHw8KBcuXKEhISwZ88eJkyYYLXevPTSS+zatYu3336bEiVKGK4Q8yTVrFlTH0pjbQigucaNGxMdHc3w4cOpWrWqvuy4v78/7dq1Y926dSxZssRm3XF0dCQsLIyhQ4fy4osv4unp+US+Z1999VViYmKYPn06zZo1S3O+8vPzo0GDBowcOZKoqCiGDh2aI9s07cs2bdroQ5pyO6lj2efo6MikSZOIiorio48+Ijg4GE9PT9zd3SlVqhSNGjVi8uTJVuvgvHnzmDdvHnXr1iVv3ry4uroSEBBAly5d2L17d6bmiYHUoZWnTp3i22+/5ZVXXqFAgQL69UO1atUYOHAge/fuxd/fP6c/vs7f359du3axZs0aOnXqRFBQEB4eHjg5OVGgQAFq1KhBv379+O233/j111+zvR3zoTQLFy40TPvee+9x/PhxBg4cSPny5fH09MTNzS3NPp44caLNc1XevHnZvXs3ffv2JTg42Oa1W05r164dZ86c4bvvvqNBgwYUKVIEZ2dn3N3dKVmyJG+88Qbjx4/nzz//1Ie8PQqllD4HSkhIyFO/BLemnpJ1m3Ozh626AE/NOtgiLXs2Vsgx8XiY/qZdZx/I0XJ7VlD4B5ax+f6NM0cBcuUkes+rli1bsnbtWjp27JjhjziRsZEjRzJ69GiCg4M5cuSIPp/L8+bMmTMEBQWhlGL48OGMHj3a3iHZzZIlS3jnnXfw8vLi7NmzeHt72zukXO3PP/8kODgYpRR79uzJtZMjPyqpY8Kevv32W4YMGUJQUBAnTpzQJ/YV2RMWFkaTJk1wcXEhOjqa4sWLZ7usY8eOUa5cuSzlMf8tqJTK8Ieh/LXFcyWnf1Abmdej0hPblhDCtq+++opffvmFJUuWMGLECF544QV7h5Rr/f3330yePBmAUaNGPbcNJJA6AalSCgcHB7p3727vcOyqQ4cOfP311xw6dIiJEycyatQoe4eUq40dOxalFC1atHhuG0hA6piwr48//pgJEyZw6tQpvYeSyL4xY8YA8P777z9SA8mT8vxe3QghhHguVK1alc6dO/PgwQP9S1pkz+TJk7l9+zY1a9akQ4cO9g7Hbu7cuaMvhdm0aVOrK2U8TzRN4/vvvwdg4sSJOTZB8PMoOjqahQsX4uTkxD//+U97h2M3UseEvXl4eOjXDGPHjtWXUxZZt2XLFrZv3463t/cjDaF+kqQniRBCiGfeP//5T4KCgnBycuL+/fv68n4ia/Lly8fIkSNp167dczfn0pUrV7hz5w6XLl1i9OjR+moXOTUHRW7XpEkTpk6dytWrVzlz5gyVK1e2d0i50oULF/jyyy8pW7ZslruT53ZSx8TTJiQkhJs3b5KQkMCFCxcICAiwd0i50t9//83IkSN5+eWXKViwoL3DyRSZkyQHyJwkT7/HNX+FEdNwGzkmHg+Zk0QI8SR17tzZYk6bHj16MGvWLDtFJMSzReqYECIzZE4SIYQQQoiniIuLC0FBQfTo0YMBAwbYOxwhnjlSx4QQ9iaNJEIIIYQQGZg/fz7z58+3dxhCPLOkjgkhnhYycasQQgghhBBCCCEE0kgihBBCCCGEEEIIAUgjiRBCCCGEEEIIIQQgjSRCCCGEEEIIIYQQgDSSCCGEEEIIIYQQQgDSSCKEENmmaVqOP4yMGjUqU+mEpcWLF6NpGoGBgSQnJ9s7HLuLjY3Fx8cHTdPYtm2bXWKQ+vNsuX37NoUKFULTNMLDw+0dTq5w+/ZtvL290TSNXbt25Xj5j6OOGdUfqWPCms6dO6NpGqVLl7Z3KFkWExODm5sbTk5OxMTE2DucXCE6OhonJyfc3Nw4ffq0vcPJtkdqJNE0rbimafU0TXtb07Qemqa9p2laS03TKmma5pZTQQohhBDZFR8fz+DBgwEYNmwYTk5Odo7I/ry8vBgwYAAA/fv3JyUlxc4Ridxu1KhRXLt2jXr16lGvXj17h5MreHt7069fPwD69euHUsrOEQkhzH366ackJibSuXNnSpUqZe9wcoXSpUvTsWNHEhMTGTRokL3DybYsXSlqmpYPaAs0A+oBvgbJH2iadgjYAKxUSv2e7SiFEOIptnTp0kcuo3379jkQibBm6tSpnD9/noCAALp27WrvcJ4a/fv3Z8KECezfv5/Q0FDeeecdu8Sxp+2jl1FzxaOX8TRLTk7G2dkZgDFjxvDll1/aOaK0zp07x/Tp04HUxhKReQMHDmTixIns27eP5cuX065du5zfSJ/5OVPO1M45U85T6GmvY+LJ27NnD6tXr8bR0VGOhyz68ssvWbBgAStWrCAiIoLq1avbO6Qsy1QjiaZp1YD+wFuAq+nlTJRdBagMDNY07SQwBZijlIrLXrhCCJHWvB6VcrS8d379lRva/RwtU9hPQkIC3333HZB6p9Z0ESwgX758hISE8MMPPzBmzBi7NZKI3G/8+PEkJSVRtWpV6tevb+9wcpX8+fPTo0cPJk2axJgxYx5PI4kQIstGjx4NQOvWrXPlUCF7Klu2LC1btmT16tWMGTOGNWvW2DukLDMcbqNpWhVN09YBe4GOgBupjSPXgP8Co4DewDtAE6A10B34BPgR2A88eJinLDAJOKNp2iBN01wew+cRQgghdAsXLuTq1as4Ojry7rvv2jucp06nTp0AOHr0KGFhYXaORuRGt27dYt68eUDq3AMi60z18ODBg2zZssXO0Qghjh8/zvr16wE5r2WX6bz2yy+/EB0dbedoss5mTxJN02aQ2uBhakg5CCwAlimlMj0Ly8O5SeqT2sjyJqlDdL4FPtI07T2lVM7PVCWEeH7kVDdik7wFoFCg7fev5t5JqJ5HM2bMAKBhw4YUKVLEztE8fapUqUK5cuU4duwYM2fOpHHjxvYOSeQyCxcu5N69e9IQ+QiqV69OmTJlOHnyJDNnzuS1116zd0hCPNdmzZqFUgpvb2+aN29u73BypZYtW+Ll5UVsbCxz5szh66+/tndIWWLUk6QnkALMAyoqpSorpb7LSgMJgFIqQSm1XinVBSj8sNwYIBBolM24hRDiuRcbG8tXX31FxYoVyZs3L97e3tSpU4eZM2caTsSZkpLC5s2bGTRoEHXq1KFAgQI4Ozvj7e1N5cqVGTRoEOfOnctw+1FRUfTq1Yvg4GA8PT1xdXXFz8+PKlWqEBISQmhoKImJiTbz//3334wbN466detSsGBBXFxcKFy4MG+88Qb/+c9/ePDgQbb2i8nZs2fZs2cPAG+99ZbNdFu3btVXZNi6dathmQEBAWiaRrdu3ay+Hxsby7hx46hTpw6+vr44Ozvj6+tLuXLlaN68ORMnTuTs2bOG21i1ahUdOnSgRIkSuLm5kS9fPqpUqcLQoUO5cuWKzXzpV5aIjY3l66+/5qWXXtJXspk4caJFPlP3/jVr1nD37l3D2J51x48fp0SJEmiahre3Nzt27ADgxRdfRNM0KlSokGEZCQkJ+oolbdtaTrgSGRlJSEgIwcHBeHh44Orqir+/P1WqVKFXr14sW7aMpKQkPb2/v3+aYWLDhw+3WG0kJCREf3/jxo3666b4ly5dSqNGjShUqBBubm6ULl2a/v37Gx5PmbVkyRIAateunamGSKUUK1asoH379vox7u3tTdWqVRk2bBhXr141zH/w4EHGjBlDkyZN8Pf3x9XVFU9PT8qUKUP37t35/XfjKfC+/PJLNE3TJ3C+ffs2I0eOpEKFCuTNm5f8+fNTt25dZs+ebTiRat26ddE0jUaNUi9lT5w4wQcffEBQUBBubm4ULlyYN998M8NziompHq5atYp79+5lKk9uJHXs0Rw7dowBAwZQqVIlfHx8cHNzIygoiEaNGjFx4kQuXLhgkScuLo7FixfTs2dPKlWqhJeXF87OzhQsWJD69eszYcIE4uIyNxNCXFwcEydOpHHjxhQtWhRXV1eKFClCtWrVGDBgADt37sxwAmLzOufh4UG+fPmoXbt2htcuJsnJycyZM4cWLVpQrFgxXF1d8fHxoVatWowfP547d+5k6rMYMZ3XWrZsiYtLxoMfHjWm3bt3M2zYMOrXr0/hwoVxcXHBy8uL8uXL07t3b44fP26YP/0KQhcvXuTTTz/lhRdeIE+ePBQoUIAmTZqwcuVKw3L8/f3THO8RERF06tRJP1f7+fnRqVMn9u/fn+E+cXNz0xuYFi5cmGH6p43RnCSzga+z2ihiRCkVD8zRNG0eqT1LZI0wIYTIhjNnztC4cWOLLoy7du1i165dhIaGsnr1atzd3S3yjh49mq+++sri9b///psDBw5w4MABpk+fzvz582nTpo3V7U+ePJmBAwdaXNBcunSJS5cusX//fmbNmsWxY8cIDg62yP/bb7/RsWNHbt68meb1q1evsn79etavX8+PP/7IqlWrKFiwYIb7wxrzHyc1a9bMVhlZcfz4cRo3bmxxkXrz5k1u3rzJ8ePHWbduHX/99Rfjx4+3yH/9+nXatWtnsXxqYmIi+/fvZ//+/UydOpXFixfzxhtvGMYSHR1N06ZNOXXqVIZx16pVC0j94bFlyxZatmyZYZ5nUUREBM2aNeP69esUKVKE9evXU6lS6pxHvXr1ol+/fhw5coS9e/dSo0YNm+UsX76cv//+G4CePXumeW/ChAl89tlnFvXm4sWLXLx4kf379zNz5kxOnjyZI2PgHzx4QKdOnSwuUGNiYpg8eTLLli1j27Zt2V61IT4+nr179wKZq2PXrl3jrbfeYvv27WleT0xMJCoqiqioKKZOnUpoaChNmjSxyL9x40arvZ2SkpKIjo4mOjqauXPn8uWXXzJmzJgM4zl16hSNGze2qCc7d+5k586dLF26lJUrV+LmZrxg49q1a3nnnXfS/NC8evUqq1evZvXq1YwYMcLqOdecqR7eu3eP8PDwDOt4biR1LPtSUlL44osv+P777y0+2+nTpzl9+jSbNm1i7dq1bNy4Mc37TZs2ZefOnRZlXr9+nfDwcMLDw5k2bRrr1q2jbNmyNmPYsmUL77zzjkVD5pUrV7hy5Qr79u1j0qRJnD9/Hn9/f6tlHDt2jGbNmnHmzJk0r+/evZvdu3ezadMmFi1aZDOGmJgYWrduzZEjR9K8npSUxJ49e9izZw9TpkxhzZo1VK1a1WY5RmJiYjh//jyQufPao8Y0c+ZMevXqZfH6/fv3OXr0KEePHmXGjBlMmTKFDz74IMN4IiIiaN68OdeuXdNfi4+PJywsjLCwMLp3787MmTNxcDBe5HbGjBn07t2b5ORk/bVLly6xcOFCQkNDmT59eprGQ2tq1arFokWLOHPmDMeOHaNcuXIZxv+0sNlIopQy/tSPQCmVAuRwH3khhHh+dOjQgVOnThESEkKHDh3w8fHh6NGj/PDDDxw4cED/Ily8eLFF3uTkZIoWLUqbNm2oVauWfufz/Pnz7Nq1i2nTpnH37l06duxIZGSkxZfawYMH9QaSgIAA+vTpQ5UqVfD19SUuLo6TJ08SHh7O6tWrrca+adMmWrRoQXJyMr6+vnz88cdUrVoVf39/rl27xqpVq5gxYwa7du3S78RmZ8JV0w8xDw8Pypcvn+X8WfXee+9x4cIFnJycCAkJ4Y033qBo0aJA6oVFRESEzX1y7949XnvtNQ4fPoymaXTo0IFWrVoRGJg69GvPnj1MmDCBCxcu0KZNG3bt2mV4AfjWW29x/vx5evfuTevWrfH19eX06dP4+louSvfyyy/rz8PDw5/LRpJNmzbx5ptvcvfuXQIDAwkLC0vzo6Zz584MHjyYhIQEZs+ebfgDbvbs2QAUK1aM119/XX89KipK//EWGBhInz59qFy5Mj4+Pnq92bp1q8UEd5s2bSIhIYHKlSsD0LdvX95///00aXx8fKzGMnToUHbt2kXLli3p2rUrgYGBXL9+nTlz5rB48WIuXbpESEhItufB2Lt3r35H3vw4siYuLo569epx7NgxHBwcePvtt2nRogVBQUEopdi1axf/+te/uHjxIq1bt2bPnj36D2iT5ORkPD09ad68OQ0aNOCFF17Ay8uLq1evcvjwYf0H2tixYylbtizvvfeezXiUUrRv354zZ87w/vvv0759e/Lnz8+RI0f4/vvvOXToEOvXryckJIT5821fsp4/f55OnTrh6OjI2LFjee2113BwcGDHjh2MHz+eGzduMHr0aIoXL274g8L8mHoWG0mkjj3aXDMffvihPny0cOHC9OnTh7p16+Lt7c3NmzeJjIxkxYoVek9Cc8nJybz44ou0atWKl156iWLFiqGU4uzZsyxfvpxly5YRExNDmzZtiIyMxNXV1aKMbdu20bRpU+7fv4+DgwMdO3akTZs2lCxZkvv373PixAk2bNjAqlWrbH6Gu3fv0rJlS65fv87QoUNp3LgxXl5eHD58mDFjxhAdHc3ixYt5/fXXra5Ed/nyZerUqcOVK1dwcXGhR48evPbaawQGBhIfH8/WrVuZOHEiFy9epGnTpkRFRdlsrDFi3oib0XktJ2JKTk7Gx8eHN998k7p161KmTBk8PDy4dOkS+/btY/Lkyb0siyEAACAASURBVNy4cYPevXsTHBxsuMT63bt3adeuHbGxsQwePJhmzZrh7u5OZGQk48eP5+zZs8yZM4dixYoxduxYm+Xs27ePefPmUbBgQYYMGUKNGjW4f/8+YWFhfP/999y7d4/333+fEiVKWG3QNkl/XstNjSQopeTxiA9AmR7i6WT6+3SdfeCJPeSYeLz0etdnfo4+ft0RoSLOXrf9iIhQERERaWJYunTpIz8yc7yMHDlSmZ9v5s2bZ5EmMTFR1a9fX0+zYcMGizSnT59WSUlJNrdz/vx55efnpwDVuXNni/eHDx+uAOXh4aEuX75ss5y4uDgVHx9v8VrRokUVoOrXr69iY2Ot5l27dq1ycHBQgJo5c6bNbRgpV66cAlStWrUM023ZskXfX1u2bDFMW7JkydRzSdeuaV6PiYnRy5g8ebJhGTdu3LB4rV+/fgpQnp6eaufOnTbzmT5T3bp1Ld43Pz4cHBzUunXrDOMwFxAQoP9NnhRTrHvaPvojq/XH3LJly5SLi4sCVMWKFdWlS5es5u/cubMClJeXl4qLi7Oa5vTp00rTNAWoL774Is17X3zxhQJU3rx51ZUrV2zGeffuXZWQkJDmtfv37+uxjxkzxvBzhoWFpTlP2Er/3nvv6WkOHz5sWKYtX3/9tV5GTEyMYdrevXvr+2/Pnj1W01y7dk298MILNo/Fq1evqlu3btncRkJCgmrQoIECVFBQkHrw4IFFmmHDhqXZPwsWLLBaziuvvKKn2bx5s0WaOnXq6O97e3urI0eOWKQ5deqUKlSokAJUvnz5DGNXSil/f38FqEaNGhmmy6wc/57MoJ5JHUsrJ+qYUkqtXr1aL6dGjRpWv0NMzp07Z/Han3/+aVj++vXr9e/buXPnWrwfHx+vihUrpgDl7u6uwsLCbJZ17do1i+/9Tp06pakrhw4dssh35coV5evrqwBVrVo1q2U3a9ZMAcrf39/mZ4qOjtbrXLdu3Yw+tk29evVSgHJ0dDS8VsqpmM6fP6/u3btncxs3b95U5cuXN/yONt/Hzs7OauvWrRZpbty4oYKDgxWgnJyc1IkTJyzSmK79AFWyZEmrdTUiIkK5u7srQAUGBqrk5GSbsScmJurHVkhIiM10WXX06NEs50n3ez3D3/fG/WyEEEI8lZo1a0aXLl0sXndxcWHWrFk4OjoCMGXKFIs0AQEBhj0z/P39+eyzz4DUeSpUuvHFf/31F5C6xJvRHAR58uSx6KY+Z84cLl++jLOzM/Pnzydv3rxW8zZv3lyfR8R01zCrTMNeChcunK38WWHaJ4DhXR6wvCN5/fp1/Q7hiBEjqF27ts1833//PQA7duzg5MmTNrfRpUuXLN2JLlSoEECmhuc8S3766Sc6dOhAUlISderUYdu2bXrvn/RMvQBiY2NZvny51TRz5szR60uPHj3SvGc6RoKDg/X9bY1pDoWcUL16dYYNG2b1vcGDB+vP0w/xyizzoWVG9ezq1avMmjULSJ07x1YvgQIFCvDPf/4TSB0ud/p02hHfBQsWxNvb2+Z2XF1d9fynTp3i0KFDhvG3atWKjh07Wi1n1qxZend0a+dRcyNGjOAf//iHxeuBgYGMGzcOSB3O+PPPPxuW8yzWQ6ljqbJbxwC++eYbANzd3Vm6dKnNXi0AxYsXt3itTJkyhuU3bdqUZs2aAVjtCTJ37lwuXboEwJgxY/R5eKwpUKCA4fC0sWPHWp13plChQvpcX5GRkRbzYx04cIB169YBqcN9bX2mUqVK6X+PRYsWkZCQYDMWW0zntfz58xteK+VUTP7+/laHRpvkz59fH64XHh7O7du3DeP/6KOPrF6H+Pj4MHXqVCC198qPP/5oWM6//vUvq3W1WrVqDBo0CEgd6mXaB9a4uLjo5+zcdl57LI0kmqYV0jSth6ZpgzVNa69pmu2/vBBCiCxLf3FoLigoiPr16wOwefPmDCdAjY2N5fTp0xw5coTDhw9z+PBh8uTJk+Y9c8WKFQNSl43NaJLE9EwXYLVr18bPz88w7auvvgqkjq81HxObGYmJifpEaUYXlDnFtE8g9YIyfcOSkd9++434+HgA2rdvb5jWtE8gdQy3LVldstC0j8wbe55148aN44MPPiAlJYVmzZoRFhZm+AO8Xr16+nh90w9+c0opfSncevXqWcx3YDpGDh06xL59+3LqYxjq1KmT1e73AOXLl9cvzLN78Woa8+7i4oKHh4fNdL/++qs+iXNOHeOQOo/OuXPnOHr0qH7uMnfgwAHD/Ebn0TJlyvDKK68AqcMxbNVpBwcHq0MDTN599119P2e0zPazVg+ljuVMHTN9z7Zr185qI0h2yjx58qReZw4fPqw3KlmrM2vXrgVSG2kyMyeGLZqmWW2UNKlWrRqQOv9K+jlLTNcObm5uGQ4JNZ1DEhMTiYyMzHKcpvNaRtcOjyumuLg4zpw5k+aazNRYo5Ti4MGDhvmNzmsNGjQgICAAMD4f+fr60qpVq0xt41k9rxlN3GqVpmnBwAhSu6t8/P/s3XeYVNX9+PH3YalShIBGxAh2bLFgQSWi8sUaa8SGQQXUWGJiiT9jCxpNgrHXWKJiRAUEjF1RUewBRRMLiqJYEgsCooLU8/vj3hmHZXd2d9id2fJ+Pc88987Mufec3Tvnzp3PPSXGOKfc+/sA9wCr5Lz8UQhh3xjj8t9ekqSCVNVPdrvttuPJJ5/k22+/5YMPPljhYnLmzJlceumlPPDAA1XOtjJr1izWXXfd7PPDDz+cP//5zyxcuJCddtopexeqT58+bLbZZnkHA5syZQqQ3A2p7MKyvMWLFzN79uy8dwbL++qrr7Lr+S7Ka0uPHj3o27cvzzzzDFdccQWPPvoov/jFL+jbty+9e/emXbt2lW6b+Z8A2TFIqiPfBUf5sRyqkrmIWbRoEUuWLMnO/NFYnXbaaVxxxRVA8iPn9ttvr9bfPHToUM4880wmTZrE+++/v9yYCk888US2LpUfTBLgiCOO4JJLLuH777+nd+/e7Lnnntl6s+mmm1Y5iF4h8vX/zswusmDBgoJng8jUs6rqWO5nvCY/8ir6jH/77bdcddVVjBo1irfeeitvEHjWrFl591+d8+gzzzzD119/zcyZM7M/LnKtv/76eX9MtWnThs0224zJkydX+eMms5/58+cTY6z2ObI+so7lr2OffPJJpS0C2rVrl/2sTZ06NRugywTtCvHss89y9dVX89RTT60wYHquiupM5kf9Vlttlfe7rCprrLEGnTp1qvT93HpU/v+VOYd8//33NRqjrJAf5jU9r9VGmb788ksuu+wyxo0bx3vvvZf3Rku+81qbNm3YfPPN8+a/7bbbZoMwS5cuzbY8ztWrV68KX8/o0aMHq622Gl9++WW1z2vVnUGpvijkbHEAcBiwTgUBki7ASKAtycw1mUd34AFblEhS7agqYJDb9D03YADJXd1NNtmEa6+9tsoACZBt5ZCx0UYbMXr0aDp37sySJUt46KGHOOmkk9hiiy3o0qULhxxyCI8++ugK+1m8eHGVzUQrU9MpMXN/XBTS3LYQd999d/Yi9u233+aiiy6if//+dOrUiR122IErrriiwh+jVU15Wpl8/5N8F6IVyRzjEELeC6PGIvPjrWfPnowYMaLaQaGjjjqKFi1aEGPktttuW+69TLewDh06VDjl9CabbMI999zDj370I5YsWcKDDz7IiSeeyE9/+lO6dOnCoYceyuOPP76Sf9nyMi3CKpP50VjodNuZelZVHautz/iMGTPYbLPNOPfcc/nPf/5TZbnLn7vKW5nzaHX3kbufyvaRkSlv8+bNG3SABKxjGZXVsbPOOovNN9+8wkfuAL+5M5RU1k2pKueddx4777wz9957b94ACVRcZzI/ygvNP6O6/ytY8f9VF9+TlSn2eW3y5Mn07NmT4cOHM3369CpbouY7r3Xu3LnKYGDmfLRs2bJKr8nq4rxWyAD8pVTIraJ+JK1IHqzgvV8BHYClwHnAk8AewAXA2sBQ4JqCSipJyqrqArqyL9mvvvqKI444gvnz59OuXTvOOOMM9thjD9Zbbz1WXXVVWrZsCSTddPr161fpvvbff3922203xowZw6OPPsqzzz7LZ599xpw5cxgzZgxjxoxh77335t577802N8696DnwwAO58MILq/33VtU1p7zcO0BVXRTWlq5duzJp0iSefvppxo8fz9NPP80bb7zBkiVLstMAXnLJJdx3333LjcmQ+b80b96cV199tdo/jvJdxNQ00JH5H6266qoN/sdZdRx88MHce++9TJs2jRNPPJG//e1v1fq7V199dfbbbz/Gjh3LiBEjuPDCC2nWrBlz587NNr0+/PDDK/0xcNBBB9G/f39Gjx6drTeff/45c+bMYfTo0YwePZp9992X0aNHVzntbH2QqWfz5s3L2wIp8xlv2bJljbpBlB/nZODAgcycOZMQAkOGDOHQQw+lZ8+erLbaatkxJhYtWpRdr0m3t4pUZ/vqfG6qW45MPSxG67e6Zh2rfYWcmx977LHsLCbrr78+Z5xxBjvttBM/+clPaNeuXfa74uyzz+bPf/5z3s9qKb8bMueQHj168MADD1R7u0K6J2XqX1XXDrVRpoULFzJgwABmz55Ny5YtOeWUU9h3333ZcMMN6dSpU/Zc9u6777LRRhsB+c8ntXU+8rxWWJBk7XRZUYeqX5AEUO6KMf4lfW1yCGFd4GhgPwySSNJK+/zzz/N++efe4cid9nXMmDHZOwfjx4+vdAC26gQW2rdvz+DBg7N9U6dPn86DDz7Itddey4wZM3j44Yc555xzuPzyy4Gk327btm357rvvmDNnToWDt9WWNm3aZJuCzpkzJ2/a3Lsuy5Yty5u2Os1Fd9lll+yYMHPnzmXixIncdtttPPDAA3z22WccdNBBvP/++9kL9C5dugDJQGodOnSge/fuVeZR2zL/o7XXXruKlI3D3XffzbJlyxg3bhw33XQTzZo14/rrr6/WheGxxx7L2LFj+eSTT3jsscfYa6+9GDlyZPauY0XdAHK1b9+eIUOGZNO9++672XrzwQcf8MADD3D++ednByCtz3I/q3Pnzs1+lsvLvL5o0SI6depU46AnwBtvvMFLL70EJAOlDhs2rMJ0NQmKfvHFF3nvjld2Hs31+eefVyuffPvIaEz10DqW35133pl3aumM3DqVGTy1JjKDgnfu3JmXXnqp0s9gvnrTuXNnPvvss4Lyry2Z/8Pnn3/ORhttVKetErp3786rr75a5bVDbZRpwoQJ2Ra9N954Y3bw2vKqe16bNWsWy5Yty9uaJHM+atasWaWBC89rhXW3WS1dLvffCyF0BH6aPh1Zbpvx6TJ/JylJUrVUNWDq5MmTgWQU/9xxLt58800g6SOab4T63DEEqmuDDTbg1FNPZcqUKdk7wKNHj14uzVZbbQUkAzLOmzevxnnUxKabbgokF8j55M6wk++i6KuvvqpyjIPyOnbsyIEHHsj999/PcccdByQXus8991w2TeZ/AlTYTamuLV26lPfffx/44X/W2DVv3pxRo0Zx0EEHAfC3v/2Nk046qVp3xvr3758NDmSa/2eWm222Gdtuu22NyrLhhhty2mmnMXnyZFZbLbnEKl9v6mvrntzPS756Vhuf8cy5C+DQQw+tNF1Nzl3VPY926NCh0gv89957L+95Y8GCBdkBZfONFbB48eLs4J6NoR5ax2rH1ltvnV2fNGlSjbfP1Jt+/frl/TGbr9706tULqHjWmWLJnEMWLFhQ0P+hJjL177vvvssbGKqNMtX2eW3BggVVzuqVOa9tsskmlbY6ffXVV/N2Z5w5c2a2K1i+89onn3yS7V7U0M5rhQRJMiP2lA+X7UQy/sgS4Nly72U+YTXrJC1JqtDtt99e6XsffvghEydOBJKRzHO/BDOzxHz//feVtpqYP39+lVNV5tOpU6fshV35oMIBBxwAJE1MM33W60qmS8sHH3yQN7ixzjrrZC+QMxcPFRk5snz8v2Yy3Zdg+f/L3nvvne3mdOWVV2ZnASmWN954I9tCprKpWRuj5s2bc88993DggQcCcMMNN3DyySdXuV2zZs2yd6jvv/9+nnrqqezAhlXd4c6nc+fObLnllsCK9aasrCzblaXYn498cj8v+erOPvvsk73LesUVV7Bo0aIa55U7w1W+Fl1/+9vfqr3PfOfR999/P/vDp1+/fpXemV22bBl33HFHpfu55557sn3y+/fvX2m6f//739mWEo2lHlrHVt5qq61G7969ARg7diwff/xxjbbP1Jt8dWbKlCl5u8FlZm75/vvva1S/alPm2gFg+PDhdZpXdc9rtVGm6pzXli5dmm0RVB35zmsTJ07MzhyU73w0a9as7KxGFckELavaz8svv5xdb2jntUKCJJlwefm2kruky1djjOVHlMnkU/PRcyRJK3jwwQcr/NG+aNEihg4dmr0DcNJJJy33/gYbbAAkgZDyd9Ig+TIeOnRo3rsn48ePz3vndPbs2dkLrvKztRx//PHZsTQuuugixo0bV+l+IJnKsSZ9fXPlfnHnu9Dp2LEjP/1p0hDytttuqzCg8sYbb3D++edXuo/XXnuNqVOn5i1P7jR5uf+Xrl27ZgfqmzZtGkcffXTeH5Hz5s3j2muvzZtXTeTeTd99991rbb8NQYsWLRg1alT2Yvf666/n17/+dZXbDR48mLKyMhYtWsTAgQOBZLyNfFMvjx8/Pu/AxbNmzcp+hiqa5SjTLSTT6qc+2GyzzbLTruZrlbHWWmtxzDHHAMmd08GDB7N48eJK03/99ddcd911y72WOXdB5T8CrrnmGh566KHqFp/77ruPUaNGrfD6woULGTJkSDaQXP48Wt4FF1zAtGnTVnh95syZnH322UDSYu2Xv/xlpftorPXQOrbyzjrrLCBpJTBgwIC837/lgyiZevPMM8/wwQcfrJD+iy++YNCgQXnzHzRoUPZ/c/755/Pkk09WmnbWrFl1Mlj69ttvn60XEyZM4KyzzsrbKumzzz6rcBrp6thll12yQd1857XaKFN1zmtnnnlmlTPI5Lr++ut59tny7RWSLpGZIGVZWVmV0zn/9re/rbDbzdSpU7n00kuBZDyWffbZp9J9ZP5/LVu2pG/fvtX+G+qDQsYkeYMkIHIQaTeaEEIZMIBkPJKnK9hmrXRZdQcnSVKVtt12WwYNGsSkSZM45JBD6NixI9OmTePSSy/ltddeA5KB8/bYY4/ltjvkkEM4++yzWbhwIccccwyvvfYa/fv3Z9VVV+XNN9/kmmuu4ZVXXmGnnXbi+eefrzDvq666ioEDB7L33nuz2267sfHGG9OpUye+/vprXn/9da699tpsX9UTTzxxuW3btWvH6NGj6d+/P4sXL+bggw9mv/3245BDDmH99denrKyML774gqlTp/LAAw/w0ksvcfrpp2fvZNXEzjvvTOfOnfnqq6948skn2WuvvSpN++tf/5qhQ4fyxRdf0KdPH8477zw22WQTvv76ax5//HGuueYaunbtSsuWLZebbSDjtdde45hjjqFXr17su+++bL311nTt2pVly5bx0UcfcddddzF+fNLztFevXitMPfrXv/6VF198kalTp3LPPfcwZcoUjj/+eLbbbjs6dOjAvHnzmDZtGk8//TT3338/rVu3rtYd2ep44okngGTWonzTWTZWLVq0YPTo0QwYMIB//vOfXHvttYQQuPrqqyvdplu3buy555489NBD2ekc999//0rH5AC47LLLOPLII5erNx07dmTu3LnZepMJ0JWvNwA77rgjo0aNYvz48dx8883suOOO2UH9Vl111Ww3gmI74IADuP7665k4cWLevvCXXXYZL730Ev/+978ZOXIkkydP5vjjj2ebbbahQ4cOfP3118t9xtu3b79ccGKbbbZh44035u233+a6665j9uzZDBw4kK5du/LRRx/xj3/8g3HjxuU9d+Vq1qwZW265JUcccQRPP/00Bx98MB07duStt97isssu4/XXXwfgsMMOW64VWHkbbrghn332Gb179+bMM89k1113pVmzZjz//PP85S9/yZ4v/vrXv+addSpTDzfddNPlfjg1BtaxlbP//vszePBgbr31Vl5++WU23nhjTj75ZPr06UPHjh2ZM2cOU6dOZdy4cbRp02a5gPygQYN45JFH+Pbbb/nZz37GWWedRa9evYgx8vzzz3P55ZfzxRdf0Lt37+yYP+W1adOGkSNHsvvuu7NgwQL22GMPjjjiCA488EC6d+/O4sWLmT59Oo8//jhjx47lnXfeYa211qpwXyvj9ttvZ9ttt+XTTz9l+PDhPPHEEwwZMoQtttiCNm3aMGfOHN58800mTJjAo48+ytZbb11Qy6N27drRv39/Hn74YZ588kkuvvjiOivT3nvvnb1O+f3vf8+MGTOyn/Pp06dz0003MXHixGqf13784x/TsmVLdt99d37zm9+wzz770Lp1a1599VWGDx+eDZT97ne/yw4EW5Ett9ySN954g6233pqzzjqL7bffnsWLFzNhwgQuvfRS5s+fTwiBG264Ie9A8ZnzWv/+/Vdq+uiSiDHW6AGcDCwjmcHmEuDnwKic17aqYJs/pe8/VtP8GsKDJDgUk3+n6qPM8Tnq1teL9vAzUbey9e6kO2v18chzk+PkmbMqf0yeHCdPnrx8GWrxkc8f/vCHbLoZM2bEddddt9L97LbbbvG7776rcD+33nprbNasWaXbHnroofGJJ57IPp84ceJy2/ft27daf8spp5wSly1bVmEZnn322bjWWmtVaz8XXHBBzT8gqZNOOikCcc0114xLly6tNN2yZcviwQcfXGkZevToEadNmxa7d++enEuOOmq57W+77bZq/S2bbbZZnDlzZoVlmDt3btx///2rtZ911llnhe1zPx/VNW/evNimTZsIxIsvvrja29WGUtafiixatCjut99+2TS/+c1v8u7vvvvuWy7vRx55JG/6nXbaqcryhxDiqaeeWmG9mTJlSmzZsmWF2w0ZMiSbbsKECdnXn3322bxl6tat2wrb19SLL76Yze+JJ57Im3b27Nnx5z//ebWO5QYbbLDC9lOmTIkdO3asdJstttgifvLJJ9nnf/zjH1fYxznnnBOBWFZWFt97773Yo0ePSvfXv3//OH/+/Ar/lszx7NevX7z//vvjKqusUul+zj777Lz/l7lz58bWrVtHIA4fPjxv2pqoizqWr55Zx1ZUG3UsxhiXLFkSTznllBhCyPv39evXb4VtBw0aVGn65s2bx2uuuWa5elGZxx57LHbu3LnK//HHH3+83HYDBw6MQFxvvfXy/o3V+b9+/PHHsXfv3tX6nPbv378a/9mK3X333dn9TJ8+PW/alS3TQw89FFu1apX3mL7++g+/K/7xj3+ssI/c//HLL7+c9zgNGjSo0uuh3M/rjTfeGMvKyircR1lZWbzhhhvy/l+mTZuWTT9q1Ki8aWvqrbfeqvE25c5hVf6+L6S7zU3AmyTjj5wO/BM4OH1vfIyxovbGB6SFeqaA/CRJ5ayzzjq88sornHfeeWy66aa0bduW9u3bs8MOO3DjjTcyYcKESqdIPOaYY3j22Wc54IADWG211WjRogVdu3Zlzz33ZNSoUdxzzz157wyMHj2akSNHcswxx7DVVlvRtWtXWrRowSqrrELPnj0ZMmQIL774IldddVWlg+H16dOH6dOnc+ONN7LPPvvQrVs3WrVqRatWrVhzzTXZbbfdOP/883n11VfzdnOpykknnUQIgf/+9788/fTTlaYLIXDPPfdw44030rt3b9q3b0+bNm3YeOONOffcc5k6dWreuy5HHHEEEydO5JxzzmHnnXdm3XXXpW3btrRs2ZKuXbuy1157ccstt/Dqq69WOgDkqquuyn333cezzz7L0KFD6dmzJx06dKCsrIxOnTqx1VZbMXToUMaOHcvbb79d8P8k1/jx41mwYAGtWrXKdvlpqlq0aMGYMWPYb7/9gKTF1Kmnnlpp+n322SfbMuAnP/lJlV0kxo4dy5133snRRx+9XL1p27YtG2+8MUOHDuWll17i8ssvr7De9OrVixdeeIFDDz2UtddeOzuOTan17t07O7BjVeP2dOrUiQceeIBnnnmGIUOGsNFGG9G+ffvsZ3zrrbfm2GOPZdy4cdnBTnP16tWL1157jeOOO47u3bvTokULOnfuzPbbb89ll13Gyy+/vMK0wfmst956vPLKK5xzzjlssskmtG3blg4dOrDjjjty88038+ijj2anMM9n3333ZfLkyQwePJju3bvTqlUrunTpwn777cdTTz2V9040JJ+N77//ntatW2dnC2uMrGOFKysr46qrrmLq1KmccMIJ9OzZk3bt2tGmTRvWW289/u///o+rr766wjo4YsQIRowYQZ8+fWjfvj2tWrWiR48eDBo0iBdffLHarRJ33313ZsyYwfDhw/nZz35Gly5dstcP22yzDaeeeiovv/xynbQiyVhrrbV44YUXuP/++xk4cGD2u7Z58+Z06dKF7bffnlNOOYXHHnuMRx55pOB8fvGLX2S7GN111111Wqa9996byZMnc8QRR2Q/s6uvvjp9+/bl5ptv5vHHH6/0eq4i2223HVOnTuWUU05h/fXXp3Xr1nTq1Il+/fpx7733MmLEiLyz32Qcd9xxPPfccxx66KF069Ytez1z2GGHMXnyZH71q1/l3T7zWezatWt2XKKGJMQC5pAPIfwYuJZkSt8WwCLgbuDXMcZvy6XtC0wkCZLsEGPMP5R4A5RGdQGqPWe0iivzZXjUra8XLc8Rg7cA/EzUlewFzklVT6FXE48cvhFdfrJiX+WsLz4Akqbfahj23XdfHnzwQY444oiVHny1senbty+TJk3i2GOP5aabbip1cRqUDz/8kHXXXZcYI+eddx4XXnhhqYtUMqNGjeKwww6jQ4cOzJw5s9Jp+gh3+wAAIABJREFUJeuDc889l4svvpiysrLlBk2sqT59+vD888/Tr1+/bJPyQu2000688MILnHDCCVx//fUrta/GxDqmUho+fDhnnXUW6667Lu+88052YN/66Mgjj2TkyJGst956vPfeewXvZ6211uLTTz9lyJAh3HLLLQXvZ8mSJay//vrMnDmT4cOHc+aZZxa8r4q8/fbbNe4enBsYjTFWOZ1VIS1JiDF+HmMcAHQgGcC1Q4zxmPIBktRHwK7AbkDlI+dJklQHLrjgAkIIjBo1infeeafUxak3Jk2axKRJk2jZsiXnnntuqYvT4Nx6661Jk9xmzbKDkjZVhxxyCJtvvjnz5s3jyiuvLHVxGpSnnnqKF154gdatW3POOeeUujj1inVMpXTyySez+uqrM2PGDO68s3ZvyDV2d9xxBzNnzuTHP/5xrY2fVmwFBUkyYowLY4z/izFWOgx/jPGDGOMz6cNb6pKkotp666058sgjWbp0KX/84x9LXZx644ILLgDg1FNPrbQLkCr2zTffZKfC3GOPPSqcKaMpCSFkZzu48sor884wouVl6uHpp59Ot27lJ45suqxjKrW2bdtmrxkuuuiilWp51pQsWbKEP/3pT0Dyf6tJV6H6pP62G5IkqZZccsklrLvuujRv3pzFixdnp/drqubNm8fOO+/MzjvvzGmnnVbq4jQIn3/+Od988w3//e9/ufDCC7OzlmSmeG3qdt99d6677jq++OILPvzwQ7bccstSF6nemzt3Lrvuuiu77bYbZ5xxRqmLU3LWMdU3Q4cOZfbs2Xz//fd88skn9OjRo9RFqvc++eQTjjzyyAY/xpJBEklSo7fGGmswbNiwUhej3ujQoQN/+MMfSl2MBuX0009fYUybwYMH06dPnxKVqP6paFpVVa5jx46el3JYx1TfNGvWjLPOOqvUxWhQevTo0SjOa5V2twkhTAoh7FoXmYYQOoYQLgwh/KYu9i9JklQXWrZsSc+ePbnkkkuy3QEk1R7rmKRSq3R2mxDCMpIZaZ4DLgMejjGuVGesEEIPYAhwMsmgrxfEGBv8UNXOblP/ObtN4+PsNpIkSVLTUurZbc4GvgN+BowHPgshXB9C+L8QQvsaFGijEMKJIYTngffT/a4KPAvcU939SJIkSZIk1aVKxySJMf4lhHA7cC4wFPgRcHz6iCGEd4FXgc+B2cBcoHWarhOwIdCLpMUIQCZi8x/gDzHG+2r7j5EkSZIkSSpU3oFbY4yfASeHEP4InAQcA3QjCXj0BDaqYv+ZwMgS4DHguhjjo4UUNITQC9gL6ANsCqye7vcz4GXgjprsO4SwHXAi0BfoCswD3gRGArfFGJcWUk5JkiRJktQwVWt2mxjj58D5IYQ/kAQpdiXphtMbaFvJZh+SBC8mAPfHGGcVWsgQwjPAzhW81RJYN30cHkJ4CBgYY/y6iv2dDfyR5bsbrQbskj6OCSH8PMY4p9AyS5IkSZKkhqVGUwDHZATKZ9MHACGETiQBhs4kA73OBT6KMc6vxXJ2S5efA/cCk4CZaX7bAL8FNgD2Ae4PIewaY1xW0Y5CCIOBi9OnM4E/AVNJWqYcD+wL7AiMDyHsVtl+JDVOMUaIEUKVYzpJkiRJKpJiTYhRoyBJRdLWFnXd4mIaydgo91Yww86/QggjgMdJghs7A0cAK0x5EULoCFyaPv0U2D5tJZPxUAjhZpIxWPoCRwJ31OYfIql++25xZLW4DEJZqYsiSZIkKbV06VLKyur+Gj3f7Db1Rozx5zHGeyqbgjjG+B3wq5yXBlSyqyEkg8oCnFUuQJJxKpDprvO7QsorqeGa9NHXLPu+NhvCSZIkSVpZ3377Lausskqd59MggiTVEWP8D/BV+nT9SpIdlC6/AcZUsp9vc97bLIRQ2b4kNUIPTZ/Ll199BUsWl7ookiRJkkhakcyePZsOHTpUnXglNZogSapFulxhZpoQQgtgu/TpSzHGhXn2MzFnvU8tlU1SAzBj7iIufPojPv3kYxZ/MxcWL4Rly5JxSiRJkiQVRYyRJUuWMHfuXGbOnEnbtm1p3759nee70mOS1BchhK2ATFjp7QqSbMgPf+9bVexuWs76JitZNOUIJR4Mc8TgLUqavxqGf/1vPic8/AE7dvuCnXusSvdVW9GyDAIBvkkm6nr77YpOM5IkSZJqS1lZGaussgpdunShffv2Rfk92WiCJCQDu2aMquD9tXLWP6liXx/nrP+k4BJJarD+9+1ixr4zl7HvzF3+jeuOBIo3urYkSZKk4mkUQZIQwqH8MN7IFGB8Bcly2+V8W8Uuc99vlydffyUVKA6r+75kucKwecnKSStMelR30h/TkiRJkqSGocGPSRJC+Cnw9/TpfOCXseJbvG1y1hdVsdvc8UraVJpKkiRJkiQ1Gg06SBJC6AE8DLQFlgFHxRinVZJ8Qc56yyp23aqS7ZYTYwwxxtIOsiFJkiRJkmpFgw2ShBC6AhOAbulLx8cY782zyTc565V2oang/aq65kiSJEmSpEagQQZJQghdSAIk66cvnRpjvKWKzXIHa12r0lSJ3MFaP640lSRJkiRJajRqHCQJIfw2hNC5LgpTzfw7Ao8Dm6YvnRdjvLIam74LLEnXq5rWt2fOelXTBUuSJEmSpEagkJYklwOfhhBGhRD2DMWYqDgVQmgHPAJslb40PMZ4UXW2jTEuBv6VPu0dQsg3LskuOevP17SckiRJkiSp4Sm0u01L4GDgIWBmCOGCEMI6tVesFYUQ2gAPAL3Tl66JMZ5Vw92MS5ftgUMqyaddzntvxBin17SskiRJkiSp4SkkSLIdcCPwNRBIxvc4F5geQngyhHB4CKFVvh3UVNrqYyw/tPD4O/CbAnb1d2BOuv7nEMLqFaS5HFg1Xf9rAXlIkiRJkqQGqHlNN4gxTgGmhBB+S9Ka5BhgV5KAyy7p4+sQwl3ArTHGV2uhnHcBe6XrLwJXA5vm6+kTY3yjgtfmhhB+B9xCEtx5OYTwJ+A1YDXgeGC/NPkzwJ21UHZJkiRJktQA1DhIkhFjXAiMBEaGELoDg4FBQHegI3ACcEII4d8kQYm7YoxzKttfFX6Rs74D8Ho1tqkwghJj/HsIYQ3gQqAHcFMFyV4ADooxLqthOSVJkiRJUgNVK1MAxxhnxhj/EGNcB9gdGAUsJAlUbEHS8uO/IYS7Qgj/Vxt5rowY48UkwZY7gJkkZZ1F0nrkWGDnGOPs0pVQkiRJkiQVW8EtSSoTY3wCeCKEsCowkGS8kjWAVsChwKEhhJkk45rcEGOcV4191voMOjHGf/HDbDeSJEmSJKmJq5WWJOWFEDqRdL05FvgxEDNvpY8ewJ+AD0IIg+qiDJIkSZIkSTVRq0GSEMLuIYR7gP8CV5J0tQkkXVkuTZ8fCUxMX+8E3BZC2L82yyFJkiRJklRTK93dJoSwDskMN0eRzBgDSQBkGTABuBn4Z4xxSfref4C7Qgjbksxasx7w/4B/rmxZJEmSJEmSClVQkCSE0Ipk+t/BQF9+6EYD8ClwG/D3GOPMyvYRY5wcQjgDGA9sUkg5JEmSJEmSakuNgyQhhOuBw4EOmZeApcBDJK1GHqnB1Llvpcv2NS2HJEmSJElSbSqkJcmvctZnALcCt8UY/1fAvhYCH5F0zZEkSZIkSSqZQoIki0m6yNwcY3xyZTKPMX5EMtONJEmSJElSSRUSJFkzxvhVrZdEkiRJkiSphGo8BbABEkmSJEmS1BgVOrvN2unq5zHGhVWkbQ2sDtnuNZIkSZIkSfVOjVuShBB2Aj4E/gOsUo1NVgHeBGaEELataX6SJEmSJEnFUOMgCXBIuvxnjHFOVYljjLOBsWlehxWQnyRJkiRJUp0rJEiyExCBx2uwTSbtzwrIT5IkSZIkqc4VEiRZK12+W4Nt3kuX3QrIT5IkSZIkqc4VEiTpmC4X12CbTNrOBeQnSZIkSZJU5woJkmSmAO5Rg226p8uvC8hPkiRJkiSpzhUSJHkjXR5Yg21+kS7fKiA/SfVcCKHoD0mSJEmqbYUESR4EAnB4CKFfVYlDCP2Bw0kGe32wgPwkSZIkSZLqXPMCtrkFOBtYHXgghHA+8LcY47e5iUII7YATgT+QBGO+BP62csWVVJ/FYR2KllcYNq9oeUmSJElqGmocJIkxLgghHApMAFoBw4ELQwivA/8jaTGyJrAl0JKk1cli4LAY43e1VXBJkiRJkqTaVEhLEmKMk0IIuwF3k0wJ3BrYrlyyzKABnwADY4zPFlxKSZIkSZKkOlZQkAQgxvh8CGF94JfAz4GtgdXSt2cBrwAPAHfGGBetbEElSZIkSZLqUsFBEoA0+PH39CFJ0kop9cxFMcaS5i9JkqTSKmR2G0mSJEmSpEZnpVqSSJJUF4669fWi5jdi8BZFzU+SJEn1U60ESUIIHYD2QFlVaWOMH9VGnpIkSZIkSbWp4CBJCGFX4GRgZ+BH1dwsrkyekiRJkiRJdaWggEUI4RLg9MzT2iuOJEmSJElSadQ4SBJCOBg4I326ELgPmALMBpbVXtEkSZIkSZKKp5CWJCeky/8Cu8YYp9dieSRJkiRJkkqikCmAtyIZW+RCAySSJEmSJKmxKCRI0jpdTq7NgkiSJEmSJJVSIUGSj9Nlm9osiCRJkiRJUikVEiR5IF3+rDYLIkmSJEmSVEqFBEkuA74CTgshrFnL5ZEkSZIkSSqJGgdJYoz/A/YHAvBCCOHntV4qFUUIoegPSZIkSZLqqxpPARxCeCpdnQ1sCPwzhPA18C4wv4rNY4yxX03zVOMThs0rdREkSZIkSVpOjYMkwC4kUwBnBKAjsF2ebWKaLuZJoxIZM2ZM0fIaMGBA0fKSJEmSJKkmCgmSTMJgh1bSSwcVN7/e44qbnyRJkiSp4alxkCTGuEsdlEOSJEmSJKmkCpndRpIkSZIkqdExSCJJkiRJkkRhY5KsIISwFrAGsAowOca4oDb2K0mSJEmSVCwFB0lCCO2BM4DBwJo5b20OvJWT7jDgIODrGOOxheYnSZIkSZJUlwoKkoQQ1gUeAdYnmdo3o6JZb14C7kw2C7fHGJ8vJE9JkiRJkqS6VOMxSUIILYEHgQ2ABcBfgX0rSx9j/BCYmD6tNJ0kSZIkSVIpFdKS5FigJzAf6BtjfAUghJBvm0eAfsAOBeQnSZIkSZJU5wqZ3eYXJN1qrs0ESKrh3+lygwLykyRJkiRJqnOFBEk2S5eP1mCbr9LljwrIT5IkSZIkqc4VEiRZNV3Oq8E2LdPlkgLykyRJkiRJqnOFBElmp8u1a7DNJunyiwLykyRJkiRJqnOFBEneSJe9a7DNL0nGMZlcQH6SJEmSJEl1rpAgyT+BAJwYQlitqsQhhJOBXdKn4wrIT5IkSZIkqc4VEiS5GfgYaAs8EULYuqJEIYT1Qwh/B64iaUXyFjC60IJKkiRJkiTVpeY13SDGuDCEcCDwNMlMN5NDCDNzktwSQvgx0CN9HoC5wMExxrhyxZUkSZIkSaobhbQkIcb4KsmYJP8hCYL0yHl7e2Cd9PVAMobJjjHGd1aqpJIkSZIkSXWoxi1JMmKMbwFbhhD2Bg4AtgFWB8qAWcBU4D5gvC1IJElqukIIJcvbSxBJklQTBQdJMmKMDwMP10JZJEn1SCl/2KrueFwlSZIqt9JBEkmSpOo46tbXi5bXiMFbFC0vSZLUeNQ4SBJC+ABYBuwRY3yvmtusTTLQa4wxrlfTPCVJpROHdShaXmHYvKLl1dR5XCVJklZUSEuS7iRT+raswTYtSAZ3tWOwJEmSJEmql+xuI0mSpBpzQF5JUmNUrCDJqulyfpHykyRJahIcjFeSpNpTrCDJkelyZpHykyRJUhE4IK8kqTGpMkgSQniqkrduCyF8V8XmrYB1gdVJxiN5vGbFW64cHYFtge1yll3Tt5+JMe5Sg331BH4N7A50AxYA04FRwA0xxu8LLackSVIpFHMwXnBAXklS41SdliS7kAQ4cttyBpJARU3MAP5cw21yTSUZ/HWlhBCOBm4AWue83AbYPn0cG0LYJ8b4wcrmJUmSJEmSGo7qBEkmsfysNH3T568A+VqSROB74H/AC8A9McaqWp7kkxuk+RyYDPy8RjsIYXfgFqAMmAX8CXgRaEfSJegoYGPgoRDCdjHGb1eivJIkSZIkqQGpMkhSvhtLCGFZunp0jPGtuihUJa4FPgAmxxg/SstS7aHNQwjN032UAd8CfWKM7+QkeSKE8B7wR5JAyWnAhbVUdqkoSj14n02vJUmSJDVkzQrY5o70MaeWy5JXjPHSGOPYTICkAPsDG6Trw8sFSDL+RDI2CcBv08CKJEmSJElqAmocBIgxHl0H5SiGg3LWb60oQYxxWQhhBHAR0IlkPJYn6r5oUu0aM2ZMUfMbMGAAAC8dVEXCWtR7XPHykiRJktQ0FNKSpKHqky6nxxj/myfdxAq2kSRJkiRJjVytdCcJIZSRtLxow/IDrK5gJbrLFCyE0A74Sfq0qnFUpuWsb1I3JZIkSZIkSfVNwUGSEEIX4NfAASTBhOq0Sokrk+dK6MYPwZtP8iWMMc4OIcwHVuGHwEqFajJwrCRJkiRJqt8KCliEEHYExgGrUUXLkXqifc56dab1/ZYkSNKuboojScpnxOAtSl0ESZIkNUE1DpKEEDoD/wQ6kwQTbgHmAsNIWooMBX4EbAPsB7QGngf+XislLkybnPVF1Ui/sILtVhBjDGCLEkmSJEmSGoNCWpKcTBIgWQjsEGN8M4SwKUmQhBjjbZmEIYSuwEigL/BijPH/rXSJC7MgZ71lNdK3qmA7SVKxnHRncfO77sji5idJVQihITTWrl0xet9RUukVMrvNXiQtRm6NMb6ZL2GM8X/APsD7wBkhhN0KyK82fJOzXp0uNJk01emaI0mSJEmSGoFCWpKsny6fyHktG/YNIZTFGJdm34hxQQjhCuA64FfAU4UUdCV9SlLGAKyVL2EI4Uck45EAfFzH5ZIkSZIqFYd1KGp+Ydg8AI669fWi5ek4VJLqk0KCJJkz9cyc177PWW9PMkZJrinpcvsC8ltpMcZvQwgfA2tT9bS+PXPWq5ouWJIkSZKqxW5UUv1XSHebTBeU3ADL7Jz1HhVs0zpdrl5AfrXluXS5QQhhzTzpdqlgG0mSJEmS1MgV0pLkPaAXSauMfwHEGOeGED4DfgzsCrxWbps+6fK7AstZG8YBR6Trg4GLyicIITQDjkqfzgGeKU7RJEmSJDUVxexGVYouVGA3KjVchbQkeTldblvu9UdJxvw4M4SwQebFEEJv4HckY4JMLqSQteSfwPR0/f+FEDaqIM3vgQ3T9StjjIuLUjJJkiRJklRyhbQkeQw4CTgIyJ3S93LgSJIuNW+GEF4H2gIbAGUkQZKrCi1oCGFLYMtK3l4jhHB0udcejTF+lnkSY1wSQjgZeJhk9prnQggXAy+mz48EMvt4O/17JEmSJElSE1FokOQOoCyEsE6M8QOAGOMbIYQTgBvS/fYqt92wGOOjK1HWA4A/VPLeRsBt5V7bFfgs94UY4+MhhKFpGbsAV1Swr7eBfWKMTv8rSZIkSVITUuMgSdoF5ehK3vt7COG59P1N0/1PB/4RY5xS0TbFFmO8PYTwEnAKsDvQDVgAvAuMBm6IMS4oYRElSZIkSVIJFNKSJK8Y4zskY3vU9n6HAcNqaV/TgBNrY1+SJEmSJKlxqPUgSUVCCBsD/QFijFcXI09JkiRJkqSaKEqQBNgOuJJk8FaDJJIkSZIkqd4pZApgSZIkSZKkRscgiSRJkiRJEgZJJEmSJEmSAIMkkiRJkiRJgEESSZIkSZIkwCCJJEmSJEkSYJBEkiRJkiQJMEgiSZIkSZIEQPN8b4YQzq+lfLaspf1IkiRJkiTVibxBEmAYEItQDkmSJEmSGpwQQqmLUHQxNt4wQVVBEoCmd8QlSZIkSVKTU1WQZNeilEKSJEmSpAYsDutQtLzCsHkAHHXr60XLE2DE4C2Kml8p5A2SxBifKVZBJEmSJEmSSsnZbSRJkiRJkjBIIkmSJEmSBBgkkSRJkiRJAgySSJIkSZIkAQZJJEmSJEmSAIMkkiRJkiRJQBVTAEuSSi+EUNr8h80raf6SJElSsdiSRJIkSZIkCVuSSFKDMWbMmKLmN2DAAABeOqh4efYeV7y8VHwjBm9R6iJIkiTlZZBEkqQSsBuVJElS/WOQRJIkFcdJdxYvr+uOLF5eOUod/JIkSSvHIIkkSSVkNyo1dHajkiQ1JgZJJEmSGgG7UEmStPIMkkiSJNWyYrYQyrQOKpkm0I1KktR0GCSRJElqBIrZhQrsRiVJapyalboAkiRJkiRJ9YFBEkmSJEmSJAySSJIkSZIkAQZJJEmSJEmSAIMkkiRJkiRJgEESSZIkSZIkwCCJJEmSJEkSYJBEkiRJkiQJMEgiSZIkSZIEGCSRJEmSJEkCoHmpCyBJkiTVZyGE0uU9bF5J8h0xeIuS5CtJpWZLEkmSJEmSJGxJIkmSJFXLmDFjipbXgAEDAHjpoKJlCUDvcenKSXcWL9PrjixeXpJUBYMkkiRJkpqcptaNyi5UUvXY3UaSJEmSJAlbkkiSJElqwhp7N6qSdKECu1GpwbIliSRJkiRJEgZJJEmSJEmSAIMkkiRJkiRJgEESSZIkSZIkwCCJJEmSJEkSYJBEkiRJkiQJMEgiSZIkSZIEGCSRJEmSJEkCDJJIkiRJkiQBBkkkSZIkSZIAgySSJEmSJEmAQRJJkiRJkiTAIIkkSZIkSRJgkESSJEmSJAkwSCJJkiRJkgQYJJEkSZIkSQKgeakLIEmSJEnSygohlDb/YfOKnueIwVsUPc/GzpYkkiRJkiRJNPGWJCGEtYBfA/sCawNLgA+A8cA1McY5JSyeJEmSJKmGxowZU9T8BgwYAMBLBxUvz97j0pWT7ixepgDXHVnc/EqgyQZJQgh7AncDHcu9tWX6OC6EsH+M8ZWiF06SJEmSJBVdk+xuE0L4KXAvSYBkPvAHoA+wC3AFsBToBjwYQlizRMWUJEmSJElF1FRbklwJtCUJhuwVY5yU894zIYRXgX8AawAXAYOLX0RJkiRJklRMTa4lSQihF7Br+vT2cgESAGKMdwJPpU8HhRBWL1b5JEmSJElSaTS5IAmQO5zO3/OkuzVdlgH71V1xJEmSJElSfdAUgyR90uV8YHKedBMr2EaSJEmSJDVSTTFIskm6nB5jXFJZohjjf4F55baRJEmSJEmNVIgxlroMRRNCaAV8nz59KMb48yrSv0kSIPksxti1gvebzj9PkiRJkqQGLMYYqkrT1FqStM9Z/7Ya6TNp2tVBWSRJkiRJUj3S1IIkbXLWF1Uj/cIKtsuKMYbqRKIkSZIkSVL917zUBSiyBTnrLauRvlUF262goQZKMt2FGmr5tSKPaePkcW2cPK6Nk8e1cfK4Nk4e18bHY6ra0NRaknyTs16dLjSZNNXpmiNJkiRJkhqwJtWSJMa4MIQwC+gCrFWNTTJpPq67UpWOEdbGx2PaOHlcGyePa+PkcW2cPK6Nk8e18fGYqjY0tZYkAG+lyw1CCJUGiUIIawIdym0jSZIkSZIaqaYYJHkuXa4CbJsn3S4VbCNJkiRJkhqpphgkGZezPiRPusHpcilwf90VR5IkSZIk1QdNLkgSY3wFmJg+PTqE8LPyaUIIA4F+6dM7YoxfFKt8kiRJkiSpNEKMsdRlKLoQwk+BF4C2wHzgL8CTJAPZ7g/8BigDPge2jjH+t0RFlSRJkiRJRdIkgyQAIYQ9gbuBjpUk+RTYP215IkmSJEmSGrkmGyQBCCGsBZwC/BxYm2T8kQ+A8cDVMcY5JSyeJEk1FkIIsSl/uUuNTKZOhxCaxRiXlbo8ktTYNekgiSRJjUkIoSzGuLSS9wyeSA1Ibn0OIbSKMS4s95p1WpLqgEESSTUWQmgeY1ziBZpU/4QQViVpJXl3jPG9EEIZyff9knLprL/1XAihW4zx03Q905rA828jl9tiJK2/Q4CtgU5AN+BFki7jb8QYF/lZkKTaZZBEUrVlLs7TdS/KpHomhLAd8AjJj6krYoynl3v/N0CLGOOlNt2vv0IIzYE/AWcAQ2OMt4YQWscYv0/fbw10iTF+4nFsvEIIhwF/BroDEQg5b38EjIkx/q4UZVN+1kupYWtyUwCr/kjvjlT0eqjodZVOCKEsDYpkAiQDgaXpD65Kj6VKK4TQIYTw0xDCJqUui4pmJvAesAg4MISwJUAIYe8QwlvAFcBfQgirewFfr20PHJKu/zqE0C4nQHIMycx8kwE8jo1PCGGdEMJI4C6SAMl/gHuAe4GpwEKSsfROCyGclm7jNX09EEJYNYRwBUkdlgrmtXVp2ZJERZdW+mWZVgghhG2AHkCMMY4tZdm0vDRg1Syn/3Mv4GpghzTJbGDNGOOiEhVRlQghHAccDqxBMij1uTHG+0pbKtWlzJ3LEMIg4HKS2dseBZaRDFAOMB24EhgRY5xfmpKqOkIIw4CTgM4kLUomACOALdMk7wD9Y4yflKSAqlU59Xd94ELgMGAOyXfu7cCcGOO8EMIq6XvXAa2ABUCPGOOXtvAsrRBCP2A0SUu+HWOML5W4SGqAMgHPnC53vUi62TUDPgbejzHOzaQ1UF43DJKoqMoNOLYV8DtgN2AVoB1weIxxVAmL2CSEEDoCi2KM8ys7wZbrWtMFGA4ck769iKTZ71Kgd4zx30UquqoQQjgYuAjYMH1pNvAtcBlwrRfQjVe5cQzGAfvzQ/P8+cC1wE0xxhklKqKqIfM9GUJYB7gG2Juk5UCrNMknwKXAqBjj5yUqpupAehPpOuBY4CvgAuDOGOPXFaS9CTgaaA6cH2O8qIhFVQVCCCeQHL8PgC1jjN+UuEhqYHIDnSGEjUiu5/YAFpME35aStCz7R4zxipIVtAloXuoCqGlJL/y6AH8BBqcvzwXeILkg+K5UZWsqQgj/Dzib5EfzhSTV8OTzAAAgAElEQVT9nHPfbx5jXJITIPkdcDE/nC+uSZe/JrnL9V4xyq38QgjdSL5Mj0pfehP4B/A6MC3GOLNUZVNx5ARIfk7ywzoTIPkCOCrG+JjdGeu33BsJMcYP0rFJlpGcf5eRBEdujzFOK2ExVXcGA8el6zeTHOvlrotygqE3AkNJvsPXSD8rSw2El9Tq6XIJ0NKWPaqpdHDulsCpJOMRQfLb6EOS30s/ArYAtgwhdCC5+fVVKcra2BkkUVHkNCPdBbgK2Dx96xZgDPBhjHF6qcrXVIQQ1iWZ9aI9cHQI4d4Y41u5aXKCI/uRjF+wTvrWoyQDQU4IIWS6Rb2YtkbxQqD0TgYGAt+Q3Mm6BZjpVJFNSwihHfAboCXwOUlXjXYkF1WP+Rmon9Lm1TGnvm5J0nJv9zTJMpIfw0/GGKflm+pZDU/O+flJ4BXgXzHGc8q9ByTB0PTz8g7JHeXNgTXKz16lulWu5V7mGK2avj3fH65aCccD56XrY4DrgY9jjDNCCDsDB5J8z58BzAsh3FQ+mKqV5yBPKor0S7058CtgM5K724cCv40xTsgESBykqO6kX+IzSPo3Q9INY1H5NCGENUIIU4D7SAIkb5NMP3gE8GR6cZa5W/IpJFf2RfgTVIm0H/SpJIHvG4DLY4wzcn5wNU/vTnjObyQyxzL3mKYX7d+S3H06BPgFSf1dBfhlZgBfPwf1T4xxWVpHtwwhTCSpx/OBsSRBz+lAGfD7NP1SWwU1HFXVufTYZ76jryMZeyZTp1f4fk1/nP+IH76LZ6Xp/UzUsRDCISGEnqStcMsFsTI3AKeFEJp5rlVNpeM0nk7yvX0lcHqM8ZlMN9kY46QY46nAq0Bb4AR+CKarFll5VUzHkVy4LyG5CHgwM3Bg+mVS5oVfncr8X/8G7Bdj3CbGuFxXmfSLfh6wNclxGgbsHWO8LcY4N70wa0sy0C4k3aT80VV6G5G0HJgJ3BhjnJWpR+lF9hJYcRYM61rDkwkkZ45luWOaGeztKWBsjPEFkh9b35F8Rk6sYBuVSG6gKyQziB0HPAP0JWnt9yHJ4Mu/BZ4gOY67hBCGpLvwvFvPZc6xuXWuGgGT22OM/yq/XQX7XUQyTgEkXeq8YVGHQghbhRBmkMwy9Dhwdwhha5ZvlZ9p3dU8DXx6rlVNHUoyc9UU4LqYTPOevYEcQlg/hHA3yXU6JNfk33g9V/vsbqM6lxNlXy196W2SfrbZpqE5TRZbxBgXp/3xlvgFU3tyflR9DTxYUZoQQqu0+0w/khHzX67gomsrkmP5Hel4JB6nupepR5UMtJsZpPXTzAtp2kx92gDYl+RHVXfgBeC+GOOCohReKy3nx1amddB+wF4kwczvScYv+DB9L/MjLAK3AvsAuwL7hRDuizE+UcnnSEWUG+hKu0KeRtI16nbgbuAjkpngloVkOthtSKYV/X8hhLExxrkex/ort4VBCGEfkoGT94wxvlNRd6maBDjS8/tPgLXSl14vn6dqRwihE8ng522Bf5Pc4V+T5Kbf7sBzIYQRJIHM9dPNsjeQrJ+qrhBCK+Dg9OllMcb3IdtysAXJjcvfp+8vJDmn3BxjfLfYZW0KvAuhlVZZF5mci/rMF3bndDmfH6YwJITQJYTw4xDCUOCOdLyLF4GrQwgbGB2tOyGE3UMIL4cQTkxfyrQ4mBhjfCn3YivnOHQDWqTrHxWvtE1XekG9QoAk7cIGkJkRakfgNyGEbUMIhwKnhRDuJem7filwCcmUoiNJ6lqv4v0VWhkxFULYNIQwgaQ73PEkx/N04J/80BUj88O6LCbTBN4AfElSd09Ku18t89xaWiGEX4YQHg8hbE4ymPaGJINkn5p2Q30nJ5DyEvAASbeK9YEz0934g7ieygQyQgjjSY5dd5JzcDbYuZJ2TpdfknTHsiVJLQsh/J5kUoGBMcbnYowHkMwadjHJIJodSaZXHwOMS5+TvucNJAErth6r6Ls3fa0dSWvuJfzQKokQwiCSm2CZAMm9QD/gLAMkdccpgFWwsOI83muRtD5oG2P8KCdd5m72DsDzJBX/RZI7ZZuSTGn1M364I5LrGZJo6oPeIaldIYSNSVoUrAo8CwyIMX5R2Z2PnJYMw4DzgXdijBsXtdBNUBrs2Juk5d+PSI7VxBjji+XSjSRpmr+U5A7DKul6Joj5CtCGZBrR9Ui+hK8C/hRjnFP3f4lyhRDWIBl8bXyM8bNK0jSPMS7JqXvbAHcAPUku3F8juaPZkx+60/0yxjgy3T53YME7gcNILsBOjzHe5l3O0kmb6U9Jn15MUsdbA7vEGL8slzYz8Pm6JLOL7QV8DfSJMb5ZUasElV4IoS/Jd+WuJOfiJSTn3z1jjI9n6ncB+82cF24lmQJ4KrBDjHFR/i1VXSGEHiTjQeyXvnQ3yRh6X+ak6c4PYz9tV24Xw0mmbn4zTeu5tglKAx/NclqAtsnXgjeE0BV4i+S6fDeS7+sbgG3TJJNJbng9HB2ote7FGH34qPGDpNJn1tcDbiL5EfYuyYwK9wInV7DdLSSj9Ff0eJekafhdJHdFl5H82PsH0LnUf3NjfJB8kX9D0nXmvGqkLwPGp8dmVPnPgo9aPTZ9gH9VUlcWkYxT8OOc9J1JulF9nKaZThJQuYHkAm5doANJd6kJaZopQPdS/61N7UHSlzhzLAeS9F/Pl379dHlzus1IoBewWvr6UemxXpYe/21ytm2eLnuTdI9bxv9v77zj7KiqB/49qYQEQiAGQu9SQu+ELiACAgHp7ScgIL2IFBUpAooigtI7CIqCIB0FQZqAqJRQRZHeCT0hyb7z++Ocm7lvMm93k+zuy+6e7+dzP2935s68eXPnzr33VBOOzuPbo/825xkYCvzU2+NzH+vO9H19WzluL+AlP+432XZp9m+KUtdOK2GWBRMw4cgzmGCzBjzTEe2GudjUgPP9/1bfI1HadU+H+Ocxqa28z60HzFLVZpjy4WDM3Sa91yf4u/h4YNGOaO8o3atQv06aGxOG/xoXuKXngsJgoY9//sGfodez5+l1zGJ0norv6eufSwPr59uizGAbNvsConTfggWK/EFpUGjxkradDayYHTMMMxe7zzv9ddgibnvMhWNwdu47/Bz/BBZo9u/tbiV78U41KGcv44Ux4VYNixWzvG+f6gWLuef1BR72+j9r5btHNPv3d9fiz/6RmCCkhsWZ+AnwI+BU4AHf/gFwRprU+bGzYAE6R3vbLpDtywfsg7J+unyzf3NvK1jWqD/5/f8XmbCrVG9jLCDjs1gcoE/93bl4qV4/zOT7v37Oi4A5K873Y8za73PgpNK+oZjrzm7l5yXKdLVxm4shzO30hWy8PKut82Hm/Fdm4+0W6RnI6s6f2j/asSltv2D2nq55ey2JudyM922HlNttGr9j+exc+0Vbz3CbzQlchikaFgTewoSRo9s4rm/296HZuPph1v7/wxbGKwIDqo6N0nMLcIiPuWVl11OYBVhedwBwIjb/S9ZnP27PPA2zfHoVmL3Zv7mnlKZfQJTuWTCt9eVZZ/8dJujYDNiGwmLkM8wqZFDp+KGY712/0uQuX8gdkp1/0a74XT2hYGb3lYNv6f6mSfdBmOn2RODCNs49PJuY7ZifJ2vXPYE3MLP/mLhNe/utimmvJnofWymfWHmdq7wNXskm2w0XZeWJOHCBH/8SMKzZv7m3FUzguCNmybNxgzqCWeild+CtmGBs03I9/xwMHEVhaTSGQhiarElS0N7JPmnbFlgCE7AkS5SWmGTNcNu2652HuV4cnt33q6kQblW09WaYq1UNeCp7Xgb7+/cD4F/Nvhe9tXg/ewATcB6dbd/G39k1TOA5W3pmpuM79vdn5mMyy7Fs/wDv17s2+350h4Jp+GuYJfTlmBDy8Gk8xxl+jid93L4GmwMnwclbWGacTTvjN0Rp+jM05d2ffR6bjeF/Be7FFCNp21hKAhDvt8/7/peZev1UtmQaDvwwO+c2zb4XPaU0/QKidM8C7OETsTd9kje8ouOehi2+JwAn+7byC2SKmRn1i+05qXcJGNSZv6enFOq1GnNjKT+/DeyTt1F+v31ifYcP5K9jKX8rJ27Y5LzF23V0tn0ApvW+LXtRP9Ds+9GdCrbIGeYDaRpQv1xuL///WMw8vwY8B8zX4Jx9Sv/3x7LcJHP9C9N3N/v397ZCSfBV2pfMZ1fJnofPMQFlcr2p6p+LYZYmNe/TC+bPl3/uhmmwat6Pc0uGd4F9mn1vumuhXuA/ElsUb4QF2Jsv25cLqxcG7vH7/yjt0xgKpm1804+7CzgH+EvWlm8Qbqqd0catCjSyfraFj7tzlfZfirm41rD0nm2es+oZwyxwa8CTFXWWB87NnoWlm33fZtZCMRddD3NRnYgJt6ZYWbanfXyMTkLth7LzrkMxF86tCO4DVmr274/SKc/U0v65CCYUfR34FjCCIi7cST7eJsvPhbPj+/m29Mz8Io3lTK0wG44pR970+t9r9u/vSaXpFxCl+xVgAeA/3nkvAYb79nyBPgdmtphLS+docL7yQm4OTPDyAWayuFezf3N3K5g/7SfUD8p/Bw4t1UuLsa39Jdvi7Vbne5sN+Pt5nbezl/ao0oRsEvCdZt+D7lh8cvs+pnFaK7/3/vdaFO5ONUybvH154Kw47wBMaLYPhYbibsJCa6YpwPrAUP87F4h91/tb8o+vFIh53b7ALtnzcUB6NrI+PACzNniNQvjyAeYvPbDZ96E7llJ7DcDSNL5OMQlu8ffxL8gmw1mbbU+hbT6itXbI2nFRLIBf2YT7Q+CAZt+TnlYwwVTezluTuRKXnwVv11xolsbalYGns/ZaLt8/DdeTLIku8//7YdmrjqFY5NewzGdDpuXcvbV4f0qWsq8AS7X32fDPm/zYGyrqLIG5pz+Nud9s2OzfG6XDn59ZsBADNZ9r7eh/H4bPqbO6s1PEvfnY6+euWGsCt1PMqe/GBG6DsudpM4r4JTVMSLeQav2YFGUG2rTZFxCl+5RsIPiqd8in8cCBWZ0+PkFMnXaivzRaHWx8AjLCXwx5cNfLaMX8uKcXfyk2jO/hE7F84jYP5vua7t9z2OR8crZtt3Kb+t+X+sv4Q2DfUpunzyQMuce/6zgKbWZqr4hHMv3t/W2/j38jWyhhAo4rsvv8BvAdKoJ4ef0+mDXWCMyl4ijqtcyPUPKFjdK0Nl+MYlGzZdbX0qJqQWzynRbR6+f7K843AjPzTmbfy+XPRfb3MliWlD2B+bPt/WKCNd1t+TVMG5362X8xS8px2baHUxtmxw2ncF99jnZqmLFJ+clYMO2bsUXY7Nn+COTZMe2a95tVMJP55GY823Sc70RMMFkD7p6O41fInqnDMMHcrhTxxZKlwirNvnfdoVAvePxH9q7d2Le3KcDCrAOeJIstRIXrXaMxO0r3L8ByFJafH/ic6x5g1gb1Z8fmejUsRtnKpf0bY1ZJqU+Pw1x1nsbmcCluXQsWxy5c2zu6TZt9AVFmntLeiTGF9POO0vadqY/G/AfMhLFyouYTvDUpcs7/Jps41LDI/9M8AekJxSfNacKzd9U9LE3c5vDP/8PcMJ4DvokthObHIq+nAfwtqrNfrEJhev8ovnDKJhD9gTt9/+tYQN3UVg8CqzX7vnXXQrEw3jvd/2zfcdmkrQVLAbpMO56f7/sxuU/0+2Q+8lGaX7A06Mm65zpg3oo6u2d1bmnHOTeiyKRxGu3QJDMNsTSiVN6/1bJ34mOYW9NqWMaBLbDJ8gQK95iN/LjU99ejsBj6GW3EhWFq99bZsr/7lvdHma42za1jh2OWs/mC5TtMg/VVNpaOxBY/aZEzxre3leUqHb+nH/cpFiz0muy6XgN2ava9m9kKloZ5jN+7DSkFy8764WEUFmDXtfPcgrlRpGx0Zzb790ZpTsEyIb2c9cff+/bKsRVTjKS6x+HWpNn+xTEheB4IOFmAjseCQi+U1Y8xvCPbs9kXEKX5hVYCfZbr+WfSdj/k/69AEfSvhi3ud6ENAQem/Ti/1PEnYxqxlbN6va7TYy5Nd/s9eQFYrEG9ObBgf09jmozHMa30xtQLUfr4BCFpOS/H3aRK5zspe/meUnpGhlAfsT9ZNOzS7PvVHQoWkHUjYHNMIFUVU+JgikXWMaXB9mY/vn/pmGRxMDTt8/bezo971p+lH1S1eZQuafsqIWdqt/6YQDO1814UgstUZwhm6ZVMwcfk+yvOPRuWEamGTfjXb+P6YkE9/W3bx8ey32fv6zUr6i2ICazSBPcW6jNTDcGsQtICfJP2tAv11oDSG8fLTmjTsgDqKMzKMvXR84BR0/u8+Oc+mMKiBrzU6LurrovCpP8z6q1Efxh9eap7tj42P/2MwgX5U8xlfE+KVOjJLXEIptWf7O3ztbzdWvmeBTC3iRpF0Ppoix5Usr5bNXdLfXMBzKI69clzaT3+mFAIOR/Hheel7xNgdX9nXIRZjRxIZnFICMY7p82bfQFRmvwA1C+k58RigeyDmeiP9O3lCcN3KNxtUpreGqYFO4ZqTWia9C9M5j4DrI25a1wL/Lz0gui1Ez7/7WMwq5CzG738sJSwuT/ia8CJVW2MBWg9PKu/A8UiLH3OSxHz4t9k1iGY5c8R2fGnECns2tOWy2NWVe95qflk6tfAGqU2WjS7v6k8jgVKnkqzTP0C6XiyiTs22VsF02RXppiN0uXPwg7A9hVtNy9wI4UV15ezfenZ2IQiKv5j2Tu10bthBQrrsT8SbnCd2a7LeJ9uAb5b2lc2t0/m0x8AB5f2LUsRa+K30W+b3q5jKOKv1bDA5JvQRgyoNs6ZFlP9vc+n1KDH+PZWx1TqA63XsmelYayi3liwDIxnZ/forazklpU3ZMekedCYrN5NFAKURu/aPliQzlf9vJFRqAcVGmTgbLQNs45/gkyZ3Mb5V8jeA2fja6jSHKE14WnMwzur7Zt9AVFmjoKlgU1S8FRexSwSUqCgXNBRXsidA6xQcd68k8+BaUM3K20fRsnqJDr9lMlQZTwWioXTShQWJ8kcb51G99DbLtW/m/qI2umc38I0mZOAK0rHr4i5cSzS7Pszsxdvv6TNr2FarA8oTHlrWMyCVbN7PwxzuahhArJfAgu08T0DMc1CDZt090rB4sxUyAS8mIZnCOaSlnyPkytb36z+5pi2s4ZZ/czq+3JB9mkUsQiOLO8vXcMACoH2vZTMeKO0uy3bk9niQAoLkUYpndP4uba/Wyf7O3jerM4ALLVrej/sRsQVaUabz4Ol3E7t8CSmPKoMPj+9zxSwqY8BNX8mRqRnhYpFUXbc8X7Mv2jDSqy3FswqdqKPo78A1gCWwoLbHkLh2lYDTmfqrCFXeJuMA77l21pbqK6ateN0WRlFmblK+d2PKY/PBi7AhGcHYQqOKYJP/xyKzf2S5edWvr3huxz4EYUr+/YN+n85kUJYjnT2M9DsC4jS5AfAJvAnZYPFU9giLk3Ex+JBPLP6/SjMwz7C0pG26peLLc6TOfIfgMEN6sUCr/E9HElFbAHMOiSZ7b4JrN5Ge+eZFA5LbUexYBuAaZ4nYYKyHZr927tbwaw3fpf1q6sw95c1MGHh/pgbTBJsrO7HJdeLFJvnHDwDDRWWVZhbxd4UGqzwhW5+2+dap0HZ37/K+uhR2fY08ZmDQvP5KrB2Vif1zeUo0sW+TknYUnEt8wHrNvuedMdCyQ0V00wvTr1LW5qs7pX19cXydm1w7hRc+3ngq6V9C1As0P8KLNnse9HbCmbanjLQvIO7/1IvsJwi4JzB7zqXQkF1eWlfH2wRlmKOJUFbP9zlLkrlPV2XYoF6BjCsos7GFAF4J2ML4Ly/r0rhnvwwbqlTHoOz+nsDZ9KLEw301AKMpog3Uy5jgVMbHDPFZT7b3sgaaSSF1dpv4r0/c5SmX0CULmzsasnkitgC+xVgX2BJLKXrrpjfZjL3T1G+hULrmQQpv8Mn9NgivLyQWxCTqn7q37Vds+9FdyrYwvkyv9ffINNQ++d8mOAp+SZvle+vON9wikwpz5GlMczOuSlF1pobCW3mtLRXP2xBPN4H0J0xq5IqrUSaoP0UzxSFpXZLAQI/97afr+I75gGOptCIXRITtE5v24ZC3PL7FQuoeAc2Eb8Bc41LbXU/nnmC+on5ahSa5Quq2tPPmwJknzstz2Wz7193KaU2mQMLqHcb8BJwUbm9Meu7tNA9qK3zYtYkaZK9R94+2MJ4SwpB9iGtPXdROu0ZOJJC+XBGavNyP8IVPkxtidCq8IRiHF+Wwi2uhscZwOZNO2PWt4dlz048C223XdLK/5dSZsVSv92Wwr3tLrIsX77/FGwcHw+c1OC76qwIovSM4n19FurjEb2KhQa4CROc5XGKfgDMlR3fF7PkTJnrjvDtrVmT5ML2o5iGoNBROuk5aPYFROmCRm69U6aYFruXX/JYppTP/EXwR7I831j8ktMpFnL/xLScyXezD+Y6sC5FHu9PgO9Fx5/m9luMQqNxI/XpOtMAvROFZcI97TjnelRkUihNIC7GNCODOuJ39JaCpW1OPtDb5f3G9w8GtvFJWRoQnyfLSIAtlh/L9v8dS629OmaCfziF+0YNC967eLN/e08sWBDqsXicENqOGbBp1hdrwP+wrCZ55q4Pvd+VzWcHYYKv5G61NVMLRUcC12PCtc/xIKGtveejTHfbH0ohLG7x+91CKV4X5vaY6pyHC7dorDVckSJb0YUV++fCAvSd19bzFqXD2zz1twUpUm9/TCmdLqYpPgdbND2PCdFOpiJobzu+8ziKeFWPYln/zqawEBxLabHf20ujvuX77vX7dnfepuVjsRSsx2Xv5V18e7KunR9LtVrDAjJPJdiO0j3K9LQZJsx+zsfaS7E1TrLqmhXYj0LA+RE2L5s1O35pCgv6CbhFU/l5zOoPys63c7PvWZQQkvToUh5EsIX0MZgf3Wq+7UHgzlK93KT0ckxI8iGwX6neUOqznbyEpYg9FvMBvYYiGNGn/r0xuEx7O/bDLHvSfd6PzOTbPwdhgVtTTIMdfXsja5LBFJkUPsRMT9PEIWk0pzs4XW8umIXHZbgfc2nfSljKttSWeRygq8gEHVjQ1Wey/ankAfveB/Zu9m/uqQUTUiSLumvaUX/FbJLzNKYZGoUF9VsFExinNn8c2NyPy9+5i2fv1VvJYtJkfXQHCkHMvc2+Tz2tYELKPGPbfZhlwRaU4jFlbXJz1q5fbXDe9L5eJHtXH9Gg7oDycVG6/DnYHXjR2+k637YARdyoqtKCuVOmrCmtWZ+lsXY2f95SSuCXsvO9AGzS7HsxMxfqlTuz+7g5yd+fbWVZHA38ze/1/dn21Ff3xeZInwOXNfu3Rpnh56MsMKuK3SeYBXcSkD2DBeCvssbfFAtTUPP6m5f27+l9eIpAvI13wtJkFilRmvzsNPsConRBI9f7003IBt9zsGwov/J6+YskaS1XyTr4oxQ+8GmRvhT16a6qyh/wuAp+TEz46tunTQ0wtvBOMS7+BSxbvp/ABhTWB0/iFgyN7jdm5puyZdxARVaiKNPVnoK7zpS2H4ppG1K/OMu3H+v/v07JVB9zvfkuZqn1htd7wvvi98m0FlE6pS2HY5kjan7/52lQL/XB8yiEV1+rmJANpwimOh4TjCXNVHrn9sOshdJz8m0yCz3/HIhZGqTvikDKHdfm8wG3UyxWDwK+RGZpSfVkecuszc6niCVUlQ1hI2+3GrB1K9fSazO8NfkZSIKvcurtMygE1+Mxy87rMFfHJylSzL4OnNLa85Lt64dZDl2SHZ8USwd35u/sjgVblJ7g79E9qE+jnd6Pf/R7+CAlS86K8w32NpyMzYeXK51rIEXmsfHAqs2+B1Gm67nZALMMWyfblscPq3uOMAvudzGLzhNaOW8fYMes3/6KbP6HWX6el+1P7nRtWaRWBm+O0sXPTbMvIMo0NJYJJI4iSw9ZUScJL9KE+6sUi6tXMS1Xyq6R/OmOzY+pOOdJmBR9fNXA7y+JrfzlcDcmVLkWC0iWv5D6RKevu6+59rgf8HUssOdiFe0oWOrBlMHmJApf6Fy4dTLF5Pu48veUvn8AtgCr+QRhmWbfk55WvN1GYovhNEj+mXoh1xIUptZ3kKVdzuoMwtKMLoUFQY50rl3Qdv65DVlMgFbqz0kWT6TqXNn/t1D4zO9Vca65KYQzT1Cf2jlN3tfHsqqEdd70tW9ZgJXu6wl+39/DLHYGlepVxoagyN6WXO3OqBrvsECc12ff0Wr2qihNez5S/89Tb6dyI7AhWYpmYARwBIVb3YsU6b4bjcEjsXSzV1BvVXgBkY2qfK+WoRBe5rEg7gU2yOr1x1xoUp31fXuVxUDq89/zum9Sb82Z9o/x7167o39XlC55dhajiKFYFmLMjbkrn0umBKE+blSK81cZdwabS6ewAk9SSp6AxXBMiup7mn0/okzDs9PsC4jSzoaCtbIOux+tSMcxyffC/vfNPlicjfnTLYgttK7PzvdAg/OkAWJeLEhRDYuNkVx1qgad2fyzcmIZpfI+74QtlpKVz9uY1cicpXqzYxPvNAlfN9uXJu5LU8S6eAvXMDe6//48HEKY93Vm+6ZsNeMwq5EpAjAvIyl8qD/DBGBT0r8SmuRmtVu7Ai9m/69GsUA6tuocWT9djsKN51YKq4NcKLoxxcSuUiianTfikXRMmw8C/uH3/NzSvtasAdKCeikKpUQL5nY6yveN8Pfzz/1d/w6wW7N/c5R2PRenYgqKT7CgoPOW9udWRimF8wTMomH2Bucc5udNMW9qmJJp+Wb/3pmlUMxBNwFe9ns0DnM1fD27by+TuUNgws2UKeSeVs6f3J2Ox+bJn8f973kFix+SYs98Doz27UdjliLpGVouO2YnCpfIw9rxHVtTuMulYNxprjfY3xtpPN/dt4fSeCYvfQi6C08BD/nfe2ATrqkQka9jFh93iMicmA91yqwwVhfWCSAAACAASURBVFVfUdXnMEHLn7FOvbaIbO7H903nUtWaiIiqvoGZgn6EabEP8v0t2feKb/vEN03w7X3KdQO7XyIySEROxWK3LIy9QMGEId8AzhOR0ekYVf0Y+DUmqBoB7CUiw31fi38+i0m0X/c638v3l/Hn4WxVfb/Df2SAiMyFBTieAxNeXQxM9n7V4u3yFmZuDbZI2xwL/oqq1lS11vVXHqjPYnJEZJSIXCkic/n7MR9DJ2DtDDbhAurHWFVt8bZ/CnNTBFgZy2KR71dM83SR1zkc02xNdV1ef/J0/9BeiohsKSK3i8hI/1+w/jfeq0zV/l5vJRHZQ0S+JSJHisjimGICH1v3x6w2BRNA3ysiD2NpHW/DrJIGYNYDt3baDwxaJZ/r+P9TzYezbddiliG3YnEF3sjrqeqk7O/zMbfXAZgGe+UGlzARc+OaG1OSbKeqX1HVJ6frB/VAsrFvfywWzDXAZphr2/KY9v8N33cMlp0RzOrjWUzwsb6I/B9M3cbZe3NpTGExFptrBz2LCdg66EEsY82ZIvIKcBpmeXQrFnvmmbSWwazuB/nfc4jILG18x6tYAGcwyyNUdZKPz59hrj7P+v61fH/lGBPMRDRbShOl/QVzaXmYLGVraf9AzNIgBXa8BcusUDb96pudLwUceiDbL+W/sQH/j37ut4Axvj203NPfnmti2sT3sAF+Q2yx9EsK/9fryVwrvI0Pp3CRqUoJ/CVsUjcJk5Kvn++P0qVtvApmXfAxrl2oqDMPNjkbS6GBvhLPoBFl5iiYL3wyiT/Vt+XvysUp0kn+ppXzpP66FIXm6SFgLd+ep59dicI6ZaNm34PuWsrvPiy7V7LcOz7bPoQic9BYbDE2L7A9Jty404/JYwu9gLs2ZufZ2MfLiVm9pLF8nAjEOTM9CwthmuZZG9XxbRvQRprXrG/vm7X7pr6tygJsZWD/Zt+Tma1gliNfYCl4F/D7+FumTtE7DDg4mw8dRpGpb1uKrIAfYq7M5bbvi7lTTok506j9o3T/gsVxS89Kzd/xu+NxwbJ6Kf3vrV7vYdqI2YcJW5K108W+rU/pnDtTWo9FmblL0y8gSgc1ZDE4r0zh754mc/OU6iTBh2BClTThO9C3lweSdNxXMWnpBMw9oNKMNErdvWs42GIuNS1Y0Kdy+uVfZ+13fGnfIsA9FPEtFsr2pbYdQxFg7u5m34feWjC3itQXd/Zt+cA5EPiB798KszRJE8I5m3HNURq25eKYhvILzOoruVEkk+0RwF+9T7+IC7NpHI9gIYro+Z9iwtF++TH+fKxPBOid3jbLBU59Me3zCGzBdCqFi1tuZr1jNtn9ABM25wE1v8AEI+9m2z4AvlL67lmAr2Dayh9jVn3fKNUJJUPXPQtCvVBzK0y7ez9mefk3bD40pNEx5Weqle/am2JedVBHXH9vKZjA6ia/dxOBMzFrkdGt1E+L2b9R74Z8CkUa5ccwl4vBWGbGBYDtgL/7/tuJ4PU9tgAnZu/rmj9TG7dSfwCW0SwJ0Frtx5jALilJri3tK79DpD3vkSjNL02/gCjT2XDWybYA5vP/84XXAZi1Rw0LOLZ4xfFpEr4qRarD/+IBjRpN3iiiNH9IRYDJKHXtk0/I1sOyXYzGJuniL+mrgIFZveTDuAiFb/zzwMpZnb7UR9M+JJ0ja9f+wFlZnfWbfU96Y8HMNe+g8DdfIts3K6btesn708JY9pOdmn3dPbFgZtop9sdUMTzyPlvuv1mdPSmCs16bbU/97ocUfvM/bXAd6TuGYouzpNV6Btgyr1M6LuKOTH/b74S5L72JBbb+N5bWNwXCvro0hn4bs8JM78/nsAxTP8dMpVfA3CK/jwlRJgNXldu4qt2jLZv+LIyiiNuVLPfyxdPvKawvpylmQDZ+H5adLyzApr2NNqGwrKwBT2f7qvrW6KzujykUg8kNJ7ceeNzLQ9kxzxDWXT2i0HjtcpS39R0U8cBOoPVYX2tgisgUs2Q0WRa6Ut1tKawFt2/2fYjSQc9Tsy8gSjsaaWrLjjrtNFO7WyxKYYlQo8KMu3S+71IIVX7m28qSz/QdKwA/IYvqHqXVtlsWs+yZTKGNfBHYBTPd/1Z+f/N7j03UP8Qm4ZeUzvslzCUjDfArVLTV+sDlZBmGonR5+wsW/yeZ9t+LabeOw+OTpMG62dfaUwtmjXEmrQepzlMBTmVST2HhMdT7XWrPJNRIKXqHUGSXGgtsUT5/ds4U5PM+zJphIiaEjqwWHdf2C1MfpHwsphT4B4WAJJWvlY5dEMs4th6wOhXub1jMmZf8+N+k56CinuSfUZryLAzALDySBdB7mCLhGN/+I2yRM9n7ZF0w5Wn4noFY7Jmk4IhMZNPeVv2wZANJgHU3MLyNY5Kb8ovA10v7jsYsSWql8hkWMyws9bp5oRTkHpsjz5/9P9Df4/Ngwu4aJjRft5Vz9sWUzim48m1UpGzHYuEkZdjDRCKEHlOafgFRWmmckkkWhRBkJEUE/d8BS6X6Wd3tKSTx1zc4f1pML4iZN7ZgC/f25vEOc7H6+5G0SGlBtRWF8OljbFKeJM0pavYOVe3un4MwM9IWf0lvVdq/ARbTpIYJrmbL90eZOQoWzPNX1Guz0nNQA35GLIw78/738Qn059QLNvqVJlX9MP/2c4DzsXTaU5l4YxYpT2QToilxm/wzZbeYhMV8mmpy78/EuV5vDSyIZw2zdgif5Y5r++MxgdZH/vciuP85sCIWNyQJvB7EtYqtnK88Js9Gkfntgs76HVE65FnYBltA17AAoKunMTOrc3g2pl46Hd8xO0U62RpwYrN/d3ctmMVP6lsvVL1HS/UXxTID1rCg2IuU9g/BrHl/BByKWfss0lnXH6VLn5X8nbwg5kp5E/A0sFdFnZUp4tVcQoVQIxvX56Vw1ZmEWYn+AJt/bwLsSmGN/wawS358lO5dmn4BUdrRSObrdpW/1FPH3d075QRsYj/ItydBypyYtDTlit/Qt1ea+QK7ZROISqFKqX74Urd9j1KQvyuAjTDLjp2oT/l3Ut5u5fuLuVS9gQlKbqM+uNwQCr/69ylpQqPMPAXTSPwC0yy+g2mf/4RbeUXp9Pu/CIWJ/QsV+7ejcK/Ize8nYBrNlUv1T6ewRDjUt+VpQG+iEMrcQZHybz7MguRHmMnv49jCe1T2ndt73XjHzlibL5WNf9dSodHHMotclLXVVEE0szG3nPJ5GPUL4m3y+lFmnuL9P6WMPZMsjpfv7+fj6bEUFp/j05haHp/L7YwJYkdiVilJyHIlpYCQUaapzcTvZ3rP7pvaqpVjkpvTOGAvCsVVKPR6YCn1wYGYlW56XpIi6rGKd/cg4AgKwcd2rY23/ixelZ17PKbwSil9a5hCNFyle1hp+gVEKTXI1J05xSyoYXnfF/LtAyl85e4D1siOSZO6DX1fDXi8vL9UdwhwKUX2hp3KdaO02XZ5RPYl/D5eQGlyjgk+nvf9b+MBOhu9pLFJ/CRMG3pgad+yFEEGv9Paiz5K8wsmvPwSHvQzSpfe+wMpNI1HZtv3pshC8qS/Mx+hCLzYglmEfDk7ZqXs3foKhQ98ig20DBbnIjftfsYnbEmD9QWwt9cfgpmU18hiW0SZofbe2dvufWCziv1p7FsJi0OR2nK+irq5xVF/YH4s/swH/uyc3uzfG6XN5+FNzDIzxXHLM/dtAzyQ9dVk6dko619SYsyNKUAOorB6qGEuXks2+zd394K5RqQgru9RWOs1misNpXCruQ1YvkG9mNf2oIK5Rb6Y9b9bMauwr6exueKYRTH35xqm0FywQb3U14di67GnKFz2XsbWZadRCvjc7HsSpYOerWZfQBRvCJNUlgUkS1K4zPwZCxK3JPXuFumlcDLFYjtZkwzAYh+kFJL7+fZywKF0vq9QBCWsDDoYpWH7lSOy/8pfoCuV77P//QOKBduPy/tL7bgiFjgwScUXyuoMxBYDUy0CokSJUhRM8/87CguRL2EWPv/CrDqO94nTcK+/FhZPKFmW/JXMLBeLfJ/cHs/ybVL6vp9QZFdI74ZkPr5FqW56159Hg8CxUdrVzmk8S4H63sXjiZTH2FQfs/B7zeufXtqfrDTnx1woj/FnJrXplZQsE6J0WFsOxgKTp0xSVe3Xlltwcn9dBg9Mn+2bD3PNSG05Dosh9TMKhdFUWf+A1TB3ubcp5kxJ6fHNZt+3nlQwd4akCEpzpdayBm5DIdw+kcjC2KMLFjMqZXL8h7/Lh1EfZ6wqKGtfr5v67sE0iClVOm4gsBjmsrMOWUaktt5FUbpfafoFRCk1iA3kP8U0zmd45z0Ny4hSZfJ5gdd5jszdgkL6uTxwo9f5MJvwNZLEH0orgYyitNp25Yjs/8r21ZlsY+a/t2btkiaBjYLrHo9ptz4htJZRokxXwTRLL3i/+yVmRVADLgSGVdQfiQXBTu4Yx+Eub1jmhBt9Mv4psKpvr5ucYamDD8eyLpyKW4+Uvmdo9u44qdn3qScUzKJvErbYrcwwkr2XF6EQoE1Kben7Vsdc4z6kEGwnLeKuzf6dPbX4IiTFcDq1Yn/ZRXU2KqxkW2nzMRSuMckNJ8X1Wpsinth/KbL+JcXFfBRKkTcwt7mjgVmafd96WsEUUJdn7bRYVftn9ftgwu0aZh09pKuuNUqnPgdTuaRjiuAbKAQka1MvzJwSQ6rqfYCtq1KSi7HUJ0DI3yWDS+csK7Sn2halZ5SmX0CUrDHq07qejJl8j6UihW92zJIUliIX4iZj1JsHf4vCZefn5f1V//u2kIpOW/uVI7Lfjlv3NKj/f1SkE61qF8ysN5kDv04EHIsSZZqLT6pSwNQUL+QVYJWKumkxtToW4DP1veWzOrtQuM/c1Ogc2f/5ezlN3oZh8WrSNW3a7PvUEwqFlvAjTBvdqmUOZvWTFuV/KE22Uxs/i1kUHUy9MCzGyo5vv4F+v2vA33FBF7Y4yhcw6wHXYQvjuzA3qNziq2pxNApbVNWwVLDrldvS23mKAKV8LmBd4JuY5UJk++vcZ2F9imDZN7Sj/vJEfIgeVzBhxGzZ/0tjCozJFDFr0rjdmrVRPg5vSOE+cwZZgGBsfXUuZpEUGWt6YelDMDPxHBarYiLmQrEaFmH9xUYHqOoL2OQOzF9ufRHpp6o1Eenr2+8A/uJ/HyYiX/b9/bLz1NLfIiK+raWDflevQFUnY4Kqv/umRavqpfuLScAfwNp7exHZ0vendsPbqY+qvo3FOPgjsImqvtQ5vyIIei6qOhFLvfxP37Qptuh6Hur6Jqo2S8L68w2YZnkk9m5O3IgtpiYAW4rI9n6evvk5xCldS4uIzIEt4L+BBYM7Q1X/1FG/t5dzPybcmA2z8htUVUlE0jzoLpgyJ9oGc61J7AB8FRNsb6Oqv1TVyWkMjbGyYxGRvqr6BeZiDBZ7axcRmVVVa6qqIjJCRC7F4gpsC2yOxQf5IXCNiHyj4rx9vB8eilmRvQYco6r3VfTRsf6pwN4ispJ/b38AVb0fuEJVb/TxOeg8HsDiRkwCthaRTQDyOWyOqj6pqr/twusLOhkR2Q/LQLZitvlLmBUnmMXglDE3vZNFZLSIbC0ie4rIGBEZmq93sIxy5/nfewMnef2jsXfL/pgL3ojO+WXBzEwISbqQfBBuMGl+AsuE0gIsjEk2Py2fp4KLsAF9Tiz171J+vhb/fBW4mWJhcJFvn1x1smxxEEw7T2MLp4+x4K3fgPrB3CdaoqofYYKP533X9317S+nZSC/981R1jKo+0xU/JAh6KI9jWucJ/v8nWNrAqd593h8Vm5wl4ee3RGSo1/8c68PP+r7visjAch/WgpqIzCYiK4rItlg8hLOxNIMPYqa/QcfwHuYmA7AHMLpBvdTmc2MC67Tg/X7Wzv9S1T+r6iOqOi4tthuNocGMkc1drsf66iyYNcE2AC6oOAUTWk3E+uDvKdp7Q+A0VwhpJrSsYXFONvB6V6vqfb4vkQRey2HBlV/GAisf7/UmZdeZL7aCTsLb5GLM6gfMNQoXVErDA4MegYgshwky1sQsthPvYOO4YsKzxURkQRHZVkQOFZGHMEHHpdhYez3wWxHZ3M8rqvoZNgY/iqXw3h9bh52GBQ6+H9hKVZ8l6HWEkKSLcOsOTZqI9He2v7//eRFmBqpY+wxMxzc6t6p+gKWUBMucsqmIDPHjklXCX7BsDAAriMiXOuinBRneppdT3OtTRWSAD+Z9SvVQ1TsxDcnHmFn/IV6lSqMdBMEM4gubSzChBJiGqNLKIOun/8ZcFsEWTqtkde7B4guN8+1H5scmfGG9NebecyXwW2Br7F1/AhZT6okZ/oEBAG6JcD0W1A/gaBFZKu1P7+OsndbCFBRXYC6sK2HuFFXnrsV7uXPJ5i4nYSb1iwI7ishIbLG0N7Zo3gL4NrCLqm6GmcyPw4IrpsV0bukzD9aHwft9WWklImtgGuu7MEsxsEXYyh38M4N24lbTf8RcI5YRkcN9V6xjej79sVhik7BgqQCo6nOYq11fLFzBXZj14IVY318Ti+X3BRZTCsza7BgRmT8JUFX1PSxl9E1e7z1MaLK9qq6vqo+GMK53Ei+XTiabiE0WkX4icjDwCxE5X0ROFpHRvn+Sf76PCUre9VN8M2ms2uikf8Am6oKZBq/o52vx4z/GXiY7qepQVX238amCGUFV3wKuxbJazIlN8iATfECdmfc1WOpRMHeoeV3jHC/lIOgE3Lrut5gLzTDsnVnn6pbI+umd/jkSt0LJhNfXYfGFbqWBNYgLZx7HNNkLAP/DsmAtrKonabhsdAYPYBNfxSbHR4nISlBYAfj6eGNgNyyd442Y5SXAsSKySJdfdZBbkzyGCTUFc0HeGQvADJaF5l5V/TTrP6dgfXs8sJmIjIE6RdSbFNZDCyQ3miT0EpGFsJgzQzCB2e/8c1VVTda4QXO4Cvib/32EKx/jvdnzeRaz8uiPW5KIyEDfdypmZfQ5sJDXGYdZ15+MvSu2BlbFrNL6Y1beW0DdGukZYHds7bStqq7plmxTlNxd8DuDmQyJdu8aRGQ7TMOxIDZApwXwREzqeXkagH1xfC1mWvoFloLuSrHYFA3NO0VkTQpzxJ9gQVrfdUlpS6lu/9xsNOhYRGRWLODTHr5pCVX9T1VbeP3DsBf6YOAIVf1F111tEPQ+RGR2zIQ3xRhZRFVfzlxsUj1xjdM+mFCjD7C1qt5eOt8CLnyhfI5SvVWA4cB/3UIl6EREZF5sPNwVG29fBk4HnsIsCZYBjsAsDw5U1fNE5OuYJnJR4BxVPbgZ194byftOGi9FZB5Mszs/8DDmUvxXVR1TdayIrIUFW9wYeEVVF/b9/VV1kogcggVL/gRzozsCyzA1HIs/sClmfft1VR3f6T86aDdicZ+WwOa3E9qqH8y8uAJCG42VXie9A67AhBgPqeo66XhXKA7GgriuTJG97ilVHVc615cpXGMPUNXz27i+yvl60HsIS5IOxrVSSdLZ1z/3Bn6DCUjGUvi3f4JlWzgQuMI7cDL/PQfLpDAY2EdE5vKXQcM2U9WHsYEfzBR1Q98+VScPAUnnohar4DJsIg6m8ZqqLbL2vAHTRu8SApIg6Hzcuu4KiknTGbnGqMIdYxXsfT0OW6iVz5cEJH1bm/Sp6j9U9c4QkHQNqvoGZhnwCGauvQQ2Tt6HWfGdgwlIUvwLvO51/veByeIz6DykFOzY/05a3rcwJRPACphA4/H8uNKxDwO3YfFlFhSRY9PXeL2zsTnYEMzC6CHMGvc6TEDyP2wRPj4sOmc6rlPVU0NA0r3xfp2CMA/Lt+f1/B3QFxNwKzBARBb2fTX//ExVH1PVC1X1XlW9Ty12VN/SmmlOzJIMzA2nVUJAEoSQpINxq83JrvkY7B30IKyDn4BZh2yrqmsAm2EDOVj09gtFZC4/z1+xhfMkTDq6r29vK1DYL/1zDmygD5pHmxHZs5f8y6r6TY2I7EHQlfwF82NWLEPGsW5un7tj9BGRzYCktb4pTcCqThgTq5kPVf0Qc6c5BvM3H4wJvObw/w9V1e2ToEtV38FcbpIw7LuZu0bQgXj/6qNFNorVRWR/EdlbRJbKBB9JsDEIE3ak9mgUbPk2LGgjwMkiMkJVJ4rILL5tfyzgawswqxfBlBtrqOptEDHBZjaiPbo3UmQEU7Eg5lcC94jIrml7qX56NzyF9c+RmIK50fklPy4bxxfAFNIjsbTwj3T4jwt6HOFu0wmIyEHYgH418HMsEOvFwNEV5l8jgZ9iE/RZsJR3Z6nqZyKyBBaxfXks+NyOqvp0WyZgIrK6qj7aCT8tmEZEZEngAiwy/zOqOsq3NzTHD4Kg6xCRUZjL45pYAOUnMFP9d7CF0yrA4cDimNXJ3m61F3RDxDLWrIwpieYC7lTLNJasEpJ2czCwD+aa0x/YU1WvatJl90hyF2Lvh8diyqPZsWCMJ2OuUuO9TbbC5kT9MfebzVT1w0bjqS+8fgAsCVylqnuW3ZZF5KuYsGwo8DdVfap8niAIZoyKfrcANi++0jd9ARyGWQq9X1F/PUxxPAxzd72ZduDC7cUwa8J9MAHJd1X18hn/VUFPp2HGlGD6EJEBwNr+765YHu/XgAsqBCSiqm+KyNnAbFiAoQMxk98nVfXf7od3IjbIH4D5TLeqqUwCkog70nxU9QUR+SPm976MiByuqmdiE/TQOAdB83kaC+45ClucrYu5YYzABCUjvN5TmMVBCEi6MS4QuSfflglHWrJ6n4nIX7BAkfMDEbSzg3EX4tkwYUjK7PYp8GcsrsCjZDELVPUmH0+/AcyHWXddVqF9TkKTP2NZi5YEdheRc1X1Eddmt7jl750EQdCpZMLQ9TEXx/7YmKtYTKCVsCydo0Vk77R2yYQlgimSP8XStVciIkNU9VMRWZwiTskeQArAfTEWnDsI2iQsSToBsej5F2DRlAHeAJbyjjuVxsPNw/bEojTPA/xEVY/1fbNjvrIbYTFK9lLVP5elrMHMi7tQXQJshbXhIqo6ublXFQRBwt0jL8W02F8A3wE2wVKwfwHcoqoXZ/XDEqyH0FpbuvBkflV9uYsvq1cgIitg1rYb+qYrsQwmL2IBV/MAyimA4yjMlXV24HbgIFV9qdGcyC1FTgDWAB5Q1fUq6kR/DoIOxNc1okUsxb6YEvin/vebwH6qeov36d9gFh+zAJcDV6rqvVm/Fyy976LAD1T1lKo+LyI7YNZjwzBDgKTkeBI4UlXv7txfHvQkIiZJ5/AE5g+bAkt9ggVtrfK3S4NzCuYK8C03CU7BBc/DUgKPBPZzC5FIEdtNUEvrfDXmSrVECEiCYOZCLTDk1cArmGBkYVXdRlW/BuyQBCS5P3XTLjboUFprS/dpDwFJ57ELZunxXyzY/MGqerdajC4tBWVNQVzHYnMiMEXUzr6/vFhK86P7MGHKOGAdsUD6dUR/DoKOxa20apkgYzHMbXUSFjh7J+A53z8Wy1yT+vVuwK9FZA1MoAIWdDVZ862f1kEVX/1XLMbjvJj77D3A7qq6YhKQSCsJMIIgJx6UTsA77iWY4ANMkjmoQd1kRvpv4CXf/AXmB5/qXI8JXVJwwf/Ljw26BRGRPQhmbm6gCNS5vogMdC3WRA8uKSHgDIKOQUSWAo7CNMfXAdeq6ie+T0oa5CT0SHPW04H/YO7MW4rI6l5nypzWhSyilsL3dkwL/Q5mpRIEQScjIocBfxaRDTGXmgWAk4DjVfV+VX1Ri+QFj6vqkZhl2SuYkOMiPy4pG1P/Hg/MUlYUi2WnextLkLEV8E1gS1W9Ou33c4UVftAuQkjSSahFyf8t8BZm9rUD1KerS2QDe/KNHYlboUgRUf9iLODQTRRpCoNuQgi0gmDmRi1t91nAFqq6uqp+kWJUqKcqbO4VBkGPYiX//C9wsfc/YIoWusUXNXN6rDfJ+uM4TFACFtdgV18g1VnYZkqovwP7qOo8apkDgyDoRERkOQpXuq9hQVofB85W1U8r6qd10AmYW85HWN8+VUSOF5FZsaDNAOsAfZMgNDtNej/cpKq3qOqDamm8Q8kRTBchJOlcfk8RIO4oEVko14xkpMn3fFiq4MlYpHVS8CJVfRBY003A3wxXmyAIgo5FVf+mqrdDfaruIAg6nBewuc+iFEEVEZH5RWRJEdkXUwpdi8Xyuk1EvpPqqepFmCvNEOArwOatfZmb9AdBMA1M71pDLUvUL/zffbGQA/ep6udVyuLMuuMztWDKu2AWZgBH+99fxhTPUxJk5MqLRoqMUHIE00tMAjsRVf3Ys9OsiEVZPkNEdkrSzOSrl3XeVbDO/y6F2Xd+vhf9uFZTAAdBEAQzRmidgqBTeRnLMjEGOF9EbsFSMg/DssEtVKq/CbCpiLwD/M5dV3+EudIsCewoIg9qRfrQIAimDRFZQ1UfaSRcSH2sjaDHZ1Nk+QTLTAOWuapVVPV2EbkfE6RugQVVH41lAp3oJYIuB51KWJJ0Pn8B7qKIJ3KsiCwEdSmx+ojIZthkAeAmVR1XJW3140JAEgRBEARBt0RV38PciN/BLEkOxrTHm2ICkpeBM71cAbzmhx6FLZRQ1buwgMv9gI2xLIERcyAIphMRGSMibwMXetaZulg/metKiiXSWuDr/wE/9n9rwLIiMnsbx2j6HnfLOQj4HharcTYs8OsAYL22vj8IZpSwJOlkVHWyiFwErAasCRwJbCwiJ2KTg1kxC5LDsQCvz2JBX0MYEgRBEARBj8S1xXsAO2Ja4oex1KD/AP6AhycBEJGjsQxxy2LxDZIp/o+APTArlNcIgmBGWJnC8mNHYGwW60cy5e6ymOJ3AvAecH9m7Z5bd1yCCT9XAeYBlqNIatGQTAjzLnCWiHwAfBfr/y3APCIySyRDCDqTEJJ0DU9jvrWjgNmBdYFrMKHIOxR5vJ8CDlXVqVxtgiAIgiAIehKq+ifgT1k2m365S7KIJG3xs37IJHzu6se8WlZXAQAACQxJREFUKCLbAA96BowgCNpJEjRkbvwnY4FWVwY2F5F7VPUvYIILERkKnAIcUDrVGyJyHJal6ossnMDHInIy5lq3BrCBiDzl29t0lUl1VPUqEXkcOBcTqA736w7XuqDTCHebLsBfApcDD/imL7AX0U3Av/xzX1VdQVXvhekPlhQEQRAEQdCdcAFJH7e+7ZPHbBORQcBGwGCv/rR/Jm3zTSEgCYJpQ0ROAF4RkWUyAeVECheZpYGdRWSI98NFMQuuJCB5DBgHfIyl7D0Fc5srcwtFZprtMKuSdrnKlOqMBW71v9cVkblDQBJ0JiEk6SJU9S3Md/YNYCAmBd1GVb8G7KCqF0NdHu/wswuCIAiCoFfgmuq+LhxJZv1DMLP+MZgVyemeOSPmSUEwnYjIBsChwHAs7gcUKXSvw4QRs2CubV/3/dtjmaQeArbC3HFWBPbDrOLnA34kIst6X07rmRrwE6z/rghsJSLzTOs1e39PAdXfxYI8B0GnEUKSruUGLIgrwA9FZHH/e1Lk8Q6CIAiCoDeTYrGJyLwishZwOha4dQHgbkzZFNa2QTBjjMWyzwDsLyIbuLVICsNwIvA5sBiwg4gsj2WqeQU4TFVvUdWXVPVVVb0Wixf0DBZU9SyozxCnqv8Efu7/fgNYZ1r6cJbI4iH/XApLiBEEnUYISboQVf0cuAyLPQLwU9+uGnm8gyAIgiDohYhIfxFZRkT2FJFfAb/CXJH3x+aqFwF7qOpzEFYkQTAjeHap2ynCABwnIgPd3U1U9TEs6Kpg7jHHYqm5T/F9QJ3w4vfAzcB4YCMRGeP789iXv8SELPNhbjeL006yRBYrYm52H2OWLkHQaYSQpOt5ALgTMzvbWkQ2galeJEEQBEEQBL0CVZ0ErIUpkg7AzPmHArcBo1V1P1/YBUHQMTyBCTcmYim0d/LtSfBxGvAqMD+WcGIS8E8oLLk8lomo6kfAHyky15zp+yenFMKq+gYWtwSsf39FRNot6BCRBTF3nz6YJcx/pvH3BsE0EUKSLsaloRdTmIzlL5IwHw2CIAiCoDdyM/Bb4Coste/mqrqlqv6tuZcVBD0LF2yMx0IA3OybvyciI3w90tdjKZ7p++bFYpa8Uj5XZtX1CCbUfBtYUESO9e35WvNq4H5gEGZNsmI7r3cbzN1ujF/HZar6aaybgs4khCRNQFVfwCSu7wLLiMjhvivaIwiCIAiCXoeqvgPsiQWCPFFV72rjkCAIphEXgCiAqj4L/AF4C3N/SZlrkuDjLODv/vesFEFcy+dM6XxvA+71zSfnQhf/vs+x7J5gViGrtdOSfj4sPsqzwNdU9RI/X7jdBZ1GLMqbx1VA0o4c4am3Wlo7IAiCIAiCoKeiqpNUdUIsfoKgY8kEFS0i0ldElheREcC/seDIAEeJyKiUncb74SmY9UYLsJmIzOFBXqdYcWRClxewlL8vYGvMn3qVWlb3LuBS4FRV/WVrCSsyt55zgO1VddkQngZdhcQ41DxEZHtgCeDnqjqh2dcTBEEQBEEQBEHPRER2Ao7AMkYNAD4A3gSWB2YHfqOqu2bWIYjI77CsNP8DTlLVyyvOKy48GQEcT2GVsqaqPioi/T32ECLSJ0vzPeXvBtcrITQNmkEISZpIdPwgCIIgCIIgCDoTEVkYOAOL6wGWsncc5kazGCYgSWyhqre7NclkERmFJZ6YHcuKc5CqvtRIwCEiXwV+AKwNjFXV5SvqJCuRWAcFMyXhbtNE4sUQBEEQBEEQBEEnswewBfAJcAIWX+TrqroKsAEWwHWi1/2+iAzOUgKPBc7zfavimXDKApLMBec+4B7/e5SILFS+GHU66LcFQYcTliRBEARBEARBEAQ9EBFZCngKS+/7e+BgD5Sc15kbyyq1KzALcICqnu+BXltEZBjwKGZ18jBwmLvR1FmTZG43qwBfVtVruuRHBkEHE5YkQRAEQRAEQRAEPZOVsDXfOCx9bllAIqr6NnAucKtvPk5E5kuBXlV1HHC67xsF7OruOLUGQVz/kQQkItK/U39dEHQCISQJgiAIgiAIgiDoQWTCi/kBwbLMPOH7pqwBM7eXx4HrgTf8mENTFa93EeZKMwRL4bt5e64jBWwNgu5ECEmCIAiCIAiCIAh6EJnwYw4she9AYGnfN1U8Ea//CPCQbz5cRFZNKYF928nAZGBhYDcR+VLEFgl6IiEkCYIgCIIgCIIg6JmkeCQKjMzdYxKZm8xLwEuY1UlfzO2mj6pO9v13A9dgWXHWARbtkl8QBF1MCEmCIAiCIAiCIAh6JvcD/wZmAzYBBlVVylxw7qJYI24DbO37kzXJacDVwGhVfaSTrjkImkoISYIgCIIgCIIgCHom7wF/8r/3AEY3qJfcZubG0gG/7f8fLSJDPSVwH1V9XlV3V9WX8tgmQdCTiAc7CIIgCIIgCIKgB6KqX2ABWZ/xTUd7WmCgsCDJYoushcUwuQz4CFgd2M3r5Ol++5RjmwRBTyGEJEEQBEEQBEEQBD2XB4CbMGuRjYCjRGQlKAQfYmyMCUT+g6UDvg24ChOY1BECkqAnIxGQOAiCIAiCIAiCoOciIvMCPwF2xdxpXgZOxwK7DgKWAY4AFgMOUNXzRWSIqn7qx4flSNBrCCFJEARBEARBEARBD0dE5gBuB0YBg4HPgP7A+8BIr3Y9cLiqvubHCLZmDAFJ0GsIIUkQBEEQBEEQBEEvQEQWAzYDfggM983jMYHJyar6y2ZdWxDMLISQJAiCIAiCIAiCoBchIkOBlbEYlXMBd6rqR76vr6q2NPP6gqCZhJAkCIIgCIIgCIKglyMifYGaxgIx6OX0a/YFBEEQBEEQBEEQBM1DRCSsR4LACEuSIAiCIAiCIAiCIAgCzActCIIgCIIgCIIgCIKg1xNCkiAIgiAIgiAIgiAIAkJIEgRBEARBEARBEARBAISQJAiCIAiCIAiCIAiCAAghSRAEQRAEQRAEQRAEARBCkiAIgiAIgiAIgiAIAiCEJEEQBEEQBEEQBEEQBEAISYIgCIIgCIIgCIIgCIAQkgRBEARBEARBEARBEAAhJAmCIAiCIAiCIAiCIABCSBIEQRAEQRAEQRAEQQDA/wN0C5TNBvmAgAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1296x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def draw(tmp, third):\n",
    "    \n",
    "    data = tmp.copy()\n",
    "    data.columns = [\"benchmark\", \"baseline_init\", \"baseline_run\", \"keystone_init\", \"keystone_run\",\"%s_init\"%(third,), \"%s_run\"%(third,)]\n",
    "    data[\"baseline_init\"] = data.baseline_init - data.baseline_run\n",
    "    data[\"keystone_init\"] = data.keystone_init - data.keystone_run\n",
    "    data[\"%s_init\"%(third,)] = data[\"%s_init\"%(third,)] - data[\"%s_run\"%(third,)]\n",
    "    \n",
    "    data = data.sort_values([\"keystone_run\"], ascending=False)\n",
    "    \n",
    "    data = data.reset_index()\n",
    "    \n",
    "    _alpha = 1.0\n",
    "    \n",
    "    plt.figure(figsize=(18,5))\n",
    "    fig = plt.gcf()\n",
    "    #plt = brokenaxes(ylims=((0, 100000), (1010000,1020000)), hspace=.05)\n",
    "    barWidth = 0.25\n",
    "    barGap = 0.0\n",
    "    barHatches = [\"\",\"//////\",\"......\"]\n",
    "\n",
    "    r1 = np.arange(len(data))\n",
    "    r2 = [x + barWidth+barGap for x in r1]\n",
    "    r3 = [x + barWidth+1*barGap for x in r2]\n",
    "    barlabels = [\"base (other)\", \"base (user)\",\"kystn (other)\",\"kystn (eapp)\",\"kystn-%s (other)\"%(third,),\"kystn-%s (eapp)\"%(third,)]\n",
    "\n",
    "    #fig, (ax, ax2) = plt.subplots(2,1, sharex=True,figsize=_figsize,gridspec_kw = {'height_ratios':[1, 8]})\n",
    "\n",
    "    # Create green bars (middle), on top of the firs ones\n",
    "    plt.bar(r1, data[\"baseline_init\"], \n",
    "            bottom=data[\"baseline_run\"], \n",
    "            color=color_for_bars[0], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[0], linewidth=_linewidth, alpha=_alpha)\n",
    "    # Create brown bars\n",
    "    plt.bar(r1, data[\"baseline_run\"], \n",
    "            color=color_for_bars[3], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[1], linewidth=_linewidth)\n",
    "\n",
    "    # Create green bars (middle), on top of the firs ones\n",
    "    plt.bar(r2, data[\"keystone_init\"], \n",
    "            bottom=data[\"keystone_run\"], \n",
    "            color=color_for_bars[1], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[2], linewidth=_linewidth, alpha=_alpha)\n",
    "\n",
    "    # Create brown bars\n",
    "    plt.bar(r2, data[\"keystone_run\"], \n",
    "            color=color_for_bars[6], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[3], linewidth=_linewidth)\n",
    "\n",
    "    # Create green bars (middle), on top of the firs ones\n",
    "    plt.bar(r3, data[\"%s_init\"%(third,)], \n",
    "            bottom=data[\"%s_run\"%(third,)], \n",
    "            color=color_for_bars[5], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[4], linewidth=_linewidth, alpha=_alpha)\n",
    "\n",
    "    # Create brown bars\n",
    "    plt.bar(r3, data[\"%s_run\"%(third,)], \n",
    "            color=color_for_bars[2], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[5], linewidth=_linewidth)\n",
    "\n",
    "\n",
    "    #plt.gca().barh(r1, [x for x in range(0,len(data[\"dyn_run\"]))], 2, color=\"blue\")\n",
    "\n",
    "    plt.legend(loc=\"upper right\", ncol=3,bbox_to_anchor=(1, 1.0),handlelength=0.7,handletextpad=0.2)\n",
    "    plt.xticks([x - barWidth/2-5*barGap for x in r1], data.benchmark.str.replace(\".O3.stripped\",\"\"), rotation=30)\n",
    "    \n",
    "    ax = plt.gca()\n",
    "    ticks = [int(x/1000) for x in ax.get_yticks()]\n",
    "    ax.set_yticklabels(ticks)\n",
    "    \n",
    "    plt.ylabel(\"Latency (s)\")\n",
    "    fig.savefig(\"benchmark-%s.pdf\"%(third,), bbox_inches='tight',format=\"pdf\")\n",
    "    \n",
    "    \n",
    "#########################################################################################################\n",
    "concat_torch = data[\"torch\"][\"noplug\"].merge(data[\"torch\"][\"dyn\"][[\"benchmark\",\"keystone\", \"keystone_internal\"]], left_on=\"benchmark\", right_on=\"benchmark\")\n",
    "                          #data[\"torch\"][\"cache\"][[\"keystone\", \"keystone_internal\"]],\n",
    "                          #data[\"torch\"][\"dyn\"]],#[[\"keystone\", \"keystone_internal\"]]],\n",
    "                          #axis=1)\n",
    "concat_rv8 = data[\"rv8-bench\"][\"noplug\"].merge(data[\"rv8-bench\"][\"cache\"][[\"benchmark\",\"keystone\", \"keystone_internal\"]], left_on=\"benchmark\", right_on=\"benchmark\")\n",
    "                         #data[\"rv8-bench\"][\"cache\"][[\"keystone\", \"keystone_internal\"]],\n",
    "                         #data[\"rv8-bench\"][\"dyn\"]]#[[\"keystone\", \"keystone_internal\"]]], \n",
    "                         #)\n",
    "\n",
    "concat_rv8 = concat_rv8[concat_rv8.benchmark.str.find(\"O3.stripped\") >= 0]\n",
    "concat_torch.benchmark = concat_torch.benchmark.str.replace(\"app\",\"\")\n",
    "\n",
    "draw(concat_torch, \"dyn\")\n",
    "draw(concat_rv8, \"cache\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "benchmark                            aes.O3.stripped\n",
       "overhead_run_static_over_baseline              -1.85\n",
       "dtype: object"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "invd = concat_rv8.copy()\n",
    "\n",
    "invd[\"base\"] = invd.base - invd.base_internal\n",
    "invd[\"keystone_x\"] = invd.keystone_x - invd.keystone_internal_x\n",
    "invd[\"keystone_y\"] = invd.keystone_y - invd.keystone_internal_y\n",
    "\n",
    "invd[\"overhead_keystone\"] = (invd.keystone_internal_x - invd.base_internal)/invd.base_internal * 100\n",
    "invd[\"overhead_dyn\"] = (invd.keystone_internal_y - invd.base_internal)/invd.base_internal * 100\n",
    "\n",
    "invd[\"overhead_init_dyn_over_static\"] = (invd.keystone_y - invd.keystone_x)/invd.keystone_x * 100\n",
    "invd[\"overhead_run_cache_over_non_cache\"] = (invd.keystone_internal_y - invd.keystone_internal_x)/invd.keystone_internal_x*100\n",
    "invd[\"overhead_run_static_over_baseline\"] = (invd.keystone_internal_x - invd.base_internal)/invd.base_internal*100\n",
    "invd[\"overhead_run_dyn_over_baseline\"] = (invd.keystone_internal_y - invd.base_internal)/invd.base_internal*100\n",
    "\n",
    "invd.sort_values([\"keystone_internal_x\"], ascending=False)[[\"benchmark\",\"overhead_run_static_over_baseline\"]].round(2).min()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/breakdown/breakdown.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>func</th>\n",
       "      <th>SM_crt(hash)*</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>rocket_small</th>\n",
       "      <td>7.285774e+06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>rocket</th>\n",
       "      <td>4.376974e+06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>boom</th>\n",
       "      <td>3.949249e+06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>freedom</th>\n",
       "      <td>2.002042e+06</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "func          SM_crt(hash)*\n",
       "rocket_small   7.285774e+06\n",
       "rocket         4.376974e+06\n",
       "boom           3.949249e+06\n",
       "freedom        2.002042e+06"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from brokenaxes import brokenaxes\n",
    "\n",
    "plt.rcParams[\"legend.labelspacing\"] = 0.2\n",
    "plt.rcParams[\"legend.columnspacing\"] = 0.4\n",
    "plt.rcParams['font.size'] = 28\n",
    "plt.rcParams['hatch.linewidth'] = 0.3\n",
    "_figsize=(15,5)\n",
    "plt.rcParams['axes.linewidth'] = 3\n",
    "#plt.rcParams['figure.figsize'] = 6,4\n",
    "_linewidth = 2\n",
    "plt.rcParams['xtick.major.width'] = 2\n",
    "plt.rcParams['ytick.major.width'] = 2\n",
    "legend_loc = \"upper right\"\n",
    "plt.rcParams['text.color'] = 'black'\n",
    "keystone_file_path = \"iozone.keystone.csv\"\n",
    "baseline_file_path = \"iozone.base.csv\"\n",
    "colors=[\"#FF800E\",\"#006BA4\",\"#ABABAB\",\"#595959\",\"#5F9ED1\",\"#C85200\"]\n",
    "color_for_bars=[\"#fdfdfd\",\"#FF800E\",\"#006BA4\",\"#ABABAB\",\"#595959\",\"#5F9ED1\",\"#C85200\"]\n",
    "_rotation = 45\n",
    "\n",
    "data_raw = pd.read_csv(\"data.csv\", delimiter=\",\")\n",
    "data_raw = data_raw.sort_values(by=[\"rocket_small\"])\n",
    "# drop operations\n",
    "\n",
    "\n",
    "dat0 = data_raw[data_raw.func.str.find(\"*\")>=0].set_index(\"func\").T\n",
    "dat0 = dat0.drop([\"RT_freemem*\",\"SM_dst_cln*\",\"OS_alloc*\"], axis=1)\n",
    "\n",
    "dat1 = data_raw[data_raw.func.str.find(\"*\")<0 ].set_index(\"func\").T\n",
    "dat1 = dat1.drop([\"SM_att(sign)\",\"user_page\",\"SM_att(etc)\"], axis=1)\n",
    "\n",
    "dat0\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>func</th>\n",
       "      <th>SM_ctxs(all)</th>\n",
       "      <th>SM_dst_etc</th>\n",
       "      <th>RT_boot</th>\n",
       "      <th>SM_crt(etc)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>rocket_small</th>\n",
       "      <td>2608.00</td>\n",
       "      <td>3543.80</td>\n",
       "      <td>17318.4</td>\n",
       "      <td>23245.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>rocket</th>\n",
       "      <td>2430.90</td>\n",
       "      <td>3278.20</td>\n",
       "      <td>14024.8</td>\n",
       "      <td>19957.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>boom</th>\n",
       "      <td>2661.80</td>\n",
       "      <td>3550.00</td>\n",
       "      <td>13111.7</td>\n",
       "      <td>17302.80</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>freedom</th>\n",
       "      <td>1887.55</td>\n",
       "      <td>5416.85</td>\n",
       "      <td>13429.5</td>\n",
       "      <td>30796.75</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "func          SM_ctxs(all)  SM_dst_etc  RT_boot  SM_crt(etc)\n",
       "rocket_small       2608.00     3543.80  17318.4     23245.90\n",
       "rocket             2430.90     3278.20  14024.8     19957.90\n",
       "boom               2661.80     3550.00  13111.7     17302.80\n",
       "freedom            1887.55     5416.85  13429.5     30796.75"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dat1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw Data 1\n",
    "plt.figure(figsize=(4,4))\n",
    "fig = plt.gcf()\n",
    "barWidth = 0.5\n",
    "barGap = 0.0\n",
    "barHatches = [\"\",\"//////\",\"......\"]\n",
    "#barlabels = dat1.func\n",
    "\n",
    "#plt = brokenaxes(ylims=((0, 35000), (720000, 730000),(1010000,1020000)), hspace=.05)\n",
    "\n",
    "r1 = np.arange(len(dat1))\n",
    "\n",
    "bar_labels = [\"SM context\", \"SM destroy\", \"RT boot\",\"SM create\"]\n",
    "bar_ticks = [\"Rocket-S\",\"Rocket\",\"BOOM\",\"FU540\"]\n",
    "nextbar = 0\n",
    "\n",
    "next_bottom = pd.Series([0]*len(dat1),index=[\"rocket_small\",\"rocket\",\"boom\",\"freedom\"])\n",
    "\n",
    "ax = plt.gca()\n",
    "#next_bottom = \"\"\n",
    "\n",
    "i = 0\n",
    "for func in dat1.columns:\n",
    "    ax.bar(r1, dat1[func],\n",
    "           width=barWidth,\n",
    "           bottom=next_bottom, \n",
    "           label=bar_labels[i], \n",
    "           color=color_for_bars[i],\n",
    "           edgecolor='black',\n",
    "           linewidth=_linewidth)\n",
    "    i += 1\n",
    "    #print (dat1[func].add(next_bottom))\n",
    "    #print (dat1[func])\n",
    "    next_bottom = next_bottom.add(dat1[func])\n",
    "    #to_acc.append(func)\n",
    "    nextbar += barWidth\n",
    "    #next_bottom = func\n",
    "    #break\n",
    "\n",
    "#ax.legend()\n",
    "#h, l = ax.get_legend_handles_labels()\n",
    "#ax.legend(h, l)\n",
    "#handles, labels = ax.get_legend_handles_labels()\n",
    "#print (labels)\n",
    "#ax.legend(handles[::-1], labels[::-1], title='Line', loc='upper left')\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "ax.legend(reversed(handles), reversed(labels), ncol=1, loc='upper right',\n",
    "          handlelength=0.7,bbox_to_anchor=(2.0, 1),handletextpad=0.1)  # reverse to keep order consistent\n",
    "plt.xticks([x - barWidth for x in r1],bar_ticks,rotation=_rotation)\n",
    "plt.yticks([0, 20000, 40000, 60000])\n",
    "ticks = [int(x/1000) for x in ax.get_yticks()]\n",
    "ax.set_yticklabels(ticks)\n",
    "plt.ylabel(\"kcycles\")\n",
    "plt.title(\"(b)\")\n",
    "fig.savefig(\"breakdown.pdf\", bbox_inches='tight',format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV8AAAF6CAYAAAC+1FsEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzsnXe4XUXVh98fIQUIvUOA0BERQapSpDdBahQVFAGlKmDFroCChSIoiBSRomIoUuUDpYsICCigSIfQi6iEEpLc9f2xZufM3Tk159x77rlZ7/PMs9vUvc9Ze/aaNWtkZgRBEASDyxzdrkAQBMHsSAjfIAiCLhDCNwiCoAuE8A2CIOgCIXyDIAi6QAjfIAiCLhDCNwgGAEnfl2SS3pa04iCUd1gqr0/Sewe6vKB9FHa+QdBZJK0G/B0YCZxiZp8dhDJHAf8CxgN3A+uZWd9AlxvMOtHzDYLO831c8E4Bjh2MAs3s7ays9wB7DUa5wawTPd8g6CCSNgBuT4dnmNmnB7Hs0cDjwJJpu6qZTR2s8oPWiJ5vEHSWr2T7PxnMgs1sCnBWOlwe+PBglh+0RvR8g6BDpIG1h/BOzR1mtkEX6rAc3usVcLeZrTPYdQiaI3q+QdA59qXyn7qwGxUwsyeBv6TD90haqxv1CBoTwjcIOkc+yHVpo8iSFpO0j6RfSPqrpH9Lmirpv5IeknS+pF0lqcV6XJLt791i2mCQCLVDEHQASWsCf0uHT5jZ8g3ifwY4ERjRRPZ/BXYzs6earMs6wF3p8CEzW7WZdMHgMme3KxAEw4Sts/1bmoi/NBXB+wTwT+BF4E1gXmB1YC1cd7sOcIuktczs1SbyvgeYDIwFVpE03syeaCJdMIiE8A2CzpAPrv29ifgPAZ8Ffmdmk6pFSAN4pwLbAMsCxwEHNMrYzPok3QcUM902wAV8MIQInW8QdIY1s/0HG0U2s7PN7JRagjfFeRTYEbgvndpb0oJN1uef2f67m0wTDCIhfIOgTdKA2HLZqac7lXeaJHF+OpwL2KjJpM9k+3X1z0F3CLVDELTP/MCY7PiVVhJLWgRXDawOLATMQ/+O0WrZ/trAlU1k+3K2v0Qr9QkGhxC+QdA+85SO32gmkaSVcT8QO+K+IJphkSbj5XUo1y8YAoTwDYLO09AuV9KWwBW4KqEV5u1UHYLuEjrfIGif10vHdQWqpIWBiVm8J3CfEBvjJmjzAHOYmcxMwCez5M3+Z/M6lOsXDAGi5xsE7fNf4C0qet9FgJpWDMCngcJq4V5gUzN7rU78+WahTotm+8/NQvpggImebxC0ifk00cezU+MaJNky2z+mgeCF/pYUzbJ0tv/ELKQPBpgQvkHQGfKJFe9oEHepbP/+JvJ+f+vV6VeHe2chfTDAhPANgs7wl2y/0aSG3KFKXUuE5Jy9JbeQkuYA1qhRt2CIEMI3CDrDtdn+xg3iPprt71IrkqSxwBmzUJe1cb8O4I51npyFPIIBpueEr6SRkj4p6WpJz0qaIukNSY9K+pWkrRvnApLWl3SOpMclvSXpRUk3SNpfUjOepop8tpY0UdKkVJdnU90mtNiuCaU2TUr5NtWeoLuY2QPAY+lwWUkr1Yl+Rbb/ZUmfKLuNlPQO4HrgXbRurbBFtt/MhIygG5hZzwRgGVy3Zg3ChcCoOvl8FZheJ/2fgAUb1EW405N69fgdMLpBPqNTvHr5nEpy/xlh6AbgqOyZfbHBM3+w9IwfTL/bs4HbgL50/ingC1m8c5qox5+z+Gt3+75EqPGcul2BpivqZnG54L0fXzngffjo8ZH4tM4ZAqtGPvtmcZ7AzX7WAz4AXJ5duxG3taxVn6OzuH8HPgasC+yOuxQsrp3boF3nZXFvAXZL+exVau9R3X4GERr+RlfIXup3NYi7EvBwg5fu3/Gpxfs0K3xxy4hCcN/d7XsSoc6z6nYFmq4o7JH9AG8H5qwSZzzwnxRnOrBY6foCwL/T9aeBxavkcUZWzsdr1GVF4O0U5x5gntL1OYHfZ/lsUiOfTbM4V5fbhOvt7k3X3wZW7PZziNDwd3pJ9kzXahB3LPAlfECssBV+Evi/1EkYk+K1Inzz3vfe3b4fEeo8q25XoOmKwgnZj2qnOvFOrBUP+Hx2ba8a6cdmAvy+GnFOyfLZuEac5bJe0BU14lyRrk8DlqsRZ5OsrFO6/Rwi1A/4V1TxvM4c5LJHAc+msh8HRnb7fkSoHXppwG1Utv9YzVjwSI004J/0AK/h0ztnwswmZ9fWKA+cpIGRYoT6ITO7tUY+T+IDJgBbpZHrPJ+xVFY/+KPVGJE2s1vwz1OAXWZhPa9gEDGzO4HL0uHekpaqF7/DfAJYMu1/29wdZTBE6SXh+69sf4U68VaslkbSSGD9dHi7mU2pk8cN2X7ZbGg8lRlMN9XJI89nDK7HzVkPH3hpJp8b03YcszbbKRhcjgSm4i//rwxGgZLysu7BxxKCIUwvCd9fA/9L+1+pZg4maVkqTkhuNrN89tAqVHxZ/KNBWflKBKuXruXHQyGfYIhhZg/i6i+AA9JyQAPNQbjTdAMOMbO+QSgzaIOeEb5m9jK+DPYb+NpUd6dlt98raQtJX8JXeV0AN2Lfr5RFPt++0UoDuVOUZYZ4PsEQxMy+bO6VbJT5ckADXd6PU3lzmNmfB7q8oH16yquZmV0u6T3AEbiJ2C9KUf4HfB03Myuv8pr7QZ3coKj8+tjStaGWzwwkWYN8giAYJMzdgdakZ3q+MENvuzc+4FWtYfPh9rbVpmzm/k3fblBUrg8u+2YdavkEQdCD9IzwlTQP8Afga7i/1BNw5yFj8F7k+4GrcG9OZ0s6qZTFm9l+2QqizOhs/83StaGWzwys4nw7CIIhTi+pHb6NT0oA+LSZnZ1dmwLcDNws6QLgo8Bhkv5oZsU8+txnas1P9yrXyyqBoZZPXcxCExEEg0UrlqA90fNNtq37psOHS4K3zJHZ/r7Zfj6o1cjZdT6oVV6RYKjlEwRBD9ITwhdYHF9SG+DuehHNbBLwYjrMl9x+CJ9JBo3NtfJ0ZTOw/Hgo5BMEQQ/SK8J3WrbfzBLbRZwZ6dJsnzvS4YbJKL0Wm2X75RlsTwDPpP33N6hHkc8U4K7StTupDKQ1m8/T+Nz/IAh6nF4Rvq/gjkfABWdNXbWkd1FZnLA8DfmStJ0X+FCN9GOza/ebWT5dGXMl6qXpcBVJVR1nS1qOil/V69K05TyfycB16XDLFL9aPhsDK6fD31kocYNgWNATwjcJnKvS4VLAt6rFkzQX7vSm4IpSlLOAwv73WEmLVcnmBGD+tP/DGlX6MZVe9cnJEiOvx5zAz4BiFl6tfH6UtiOA08ovlZRv0Z6pQNmCIwiCHkW90pGStAqu7y0E3e+Bc3BHOiOB9wCHAaum6w/gjqSnlvLZDzgzHT4BfA9327gocADwwXTtJmCLWtM0JR2NT+gAuA84DtcrLwN8jopPiPPM7ON12nUe7rsX3J/vifig2qrAl/GVDACONrNv1sqnlOeMh9orzzcIhgO5tUMjs8+eEb4AkjYHfgNU67Hm3A3skgbfquXzNdzvaa2e/224O8p/16lLsZLFgXXqcRnw4XpOfCSNxlcw2LlOPqfh8/WbelghfIOgOwxb4QsgaUHchGwHfJLFgrjf3BdxoTsR+K2ZTauZieezPnAIPti1BG53+wBwPvALM5veZH22xnvMG+K953/jPemzzayq28oa+UxI7VoLt+x4CXcaf7qZXVcvbZW8QvgGQRcY1sI3aEwI3yDoDq0I354YcAuCIBhuhPANgiDoAiF8gyAIukAI3yAIgi4QwjcIgqALhPANgiDoAr3kzzfoMN1chT5M4ILZnej5BkEQdIHo+QZMnNj0RLy2mTBhwqCVFQRDmej5BkEQdIEQvkEQBF2go2oHSWOAdXFHNXPjzr//18kygiAIhgMdEb6SxgHfBT5M/2V+7iJbcyz50j0AX5Vim1iVIQiC2ZW21Q6S1sVdOe4FjAKUQjWuBN6NL6+zTbtlB0EQ9CptCV9J8wGXA4vg/nQPAdasFd/MXgD+Lx3u0E7ZQRAEvUy7aodDcf3uK8B7zewJaGi8fx2wI7BBm2UHQRD0LO2qHT4IGHBSIXib4P60XaHNsoMgCHqWdoXvKml7YwtpitWD568bKwiCYBjTrvCdO21rLhBZhbnS9q02yw6CIOhZ2hW+L6Xt+BbSFEuhP99m2UEQBD1Lu8L3rrTdsoU0n8T1xLe1WXYQBEHP0q7w/S1u0/tJSSs1iizpa1SsHH7VZtlBEAQ9S7vC9zf4BItRwA2SdpOUm6+ZpJGSNpV0KXAU3uu93syua7PsIAiCnqUtO18zM0m7ALcAywETgam4gAVXLYylIuQFPAx8pJ1ygyAIep22pxeb2dPAe4ALgD76TzGeHxhBZbrxb4ANzOzldssNgiDoZTriWMfMXgX2TjrdHXHPZovhgvdl4B7gCjN7uBPlBUEQ9DoddSlpZk8Bp3YyzyAIguFIOFMPgiDoAiF8gyAIukBbagdJm85CMsOnFv8XeMLM3m6nDkEQBL1IuzrfG6mYlc0K0yT9DfglcEYI4iAIZhc6oXZQG2EkbhlxMnC3pPEdqE8QBMGQp92e7+a4AD0anzb8LD7R4i4qTncWxQXsBGAp4C/At3DvZmvg676tAawOXC3p3WY2tc16BUEQDGna6vma2U3AZ4H1gVOAlczsCDO7wMyuTeECMzsCWBH4KS6kDzezy8zsu2a2Jr74JsCquOOdukhaQNLnJN0s6VlJUyQ9L+luSadIarg+nKTVJP1U0sOS3pD0iqTbJR2RVmFuCknrSzpH0uOS3pL0oqQbJO0vaUQL+WwtaaKkSak9z0q6WtKEZvMIgqB3UDsLCEv6JHAWcJWZ7dRkmiuB7YGDzOzn2fnrgc2Aa81suzrpdwFOxydx1OJvZrZWnTz2AU4DagnZfwIfMLPH65SBpK/ivf5aL7HbgB3TJJRaeQh/KR1Up6jLgA+bWVN+kyXNeKj1nm+x3NPEiRObybYjTJjg75JYuDoYjuRLqJlZ3fXU2tX57osPuP28UcSM03F97ydK589J23fXSijpo8BFuOB9EXfUsw0+vXkT4NP4gp41HbWnXvGZuOB9Gfgc8F5ga3zgD+AdwFWSxtbJZ1+8xz4H8CRwAP4FsCNwRYr2PuBSSfXu81FUBO99+CrQ6wF7ALem8zsDZ9TJIwiCHqPdnu/LwILAOmZ2b5Np1gb+CrxqZgtn59cHbgfeNrOZeqSSVgXuxYXmDcAuZva/GmWMqmY5kTyu/QNYGZgMrGtm/yrF+TremwX4lpkdVSWfBYDH8LY/g7f/hVKcM4D90+EnzOzcKvmsiPeyR6a2bWxmr5fqewVQfAlsama3VGtzKd/o+QZBFxjMnm8hJJdtIc0yaTu6dL4YZHujRrpTUnnPA7vVErwAdUzWdsYFL8D3y4I38T3c8xrA4SUXmQX74YIX4Miy4E0cgdsyA3yxRn0OxwUvwGdywQtgZtOAA3GHRQBfqpFPEAQ9RrvC99G0PaCFNAeW0hYsnbYvlc4Xvd6t0+EpZvafFsrL2S3bP7taBDPro6J+WBDXQ9fK5zXcuqNaPpOza2uUnc0nXe8u6fAhM7uVKpjZk8D16XCreqqQIAh6h3aF70W4/nY7ST+pZyUgaYykn+Kf0MbMQmvjtH2kSvIPZfuXZ3nOK2llSfUG36qV8bCZPVsn3g1V0hRljsR1uwC3NxgEq5kPvu7duLR/U5088nzG4GZ7QRD0OO3a+f4I2BtYCR802l3SxbhON7fzXQfYnYqFwqPA8UUmySTrI7hQ/r8q5WyYtlOBByVtjdsKb5Tl8TxwIfBdM6vWex5LReXxjwbtejDbX710bRUq962dfPLjVvO5sUH8IAiGOO2uZPGmpC2Aq/BViRentslUoXy+HzfjejO7tjQVi4mLqqQtBNV/gM/ggruszF4COAzYQ9L2ZnZf6frSWZqnazYKMLN/S3oDmJuKwC4Yl+3XzQeYlO0PVD4zyAfagiAY2nRqJYt18AGmB6k9lfgh4PO4ZcCkUh5PpQkX362hDlgobefHBe8bqbyl8IG7NfGVNMCF7O8kzVvKIz+e3ETTijhlHWsr+eTXByqfIAh6kE6tZDEN+DHwY0lL4dOFC2uAV4EHzOyZNoqYJ21H4aqJXUsLcN4H7CXpLdwSYQV8YO+HWZy5sv1mHPgUuty5SudbySfXBw9UPjMoTFuiBxwEQ5+OrmQBkHqu9QazZoW3qAjgq+usfHwkroMeBexJf+GbqzlGNVFmYQr3Zul8K/nk5nQDlU8QBD1IrzhTfy3b/32tSGlhzrvS4buTZUK1PJr5dC/ilFUCreSTXx+ofIIg6EF6Rfg+le1Pqhmrf9wRVHTF4DPRis/xcdRB0kL4YFu18vLBsbr50H9wbKDyCYKgB+mY2iENcG2F+2ZYBNdN1pteZ2a2X5PZP0DFtraRp7D8+vSssMmSJuGz8cpmX2VWy/bLZmAPAdPwe9dOPvlxO/kEQdCDtC18k9OYb+CWDPM0iD4jGd4LbVb43kzF1eSKDeIW198E/l26divwUWBlSUvVmWixWSnNDMxsqqQ7cKc5G9byI9EoH+AJvDe+NPD+GunL+UyholYJgqCH6YTa4Rzgm7hesg+fXJHb075OxdwM3JPYk/RXJTTiMioWAbvXiiRpBaBwJfmnNFU455Jsf98aecxBxePaq1Sf0FDkMy/9Z9/l+YzNrt1vZv1m7pl7lrk0Ha4iqTwDrshnOWCLdHhdmrYcBEGP05bwlbQt7gIRXAgvhqseADCz5cxsPtxF48m4cH4V2N7Mlm+2nOQP9/R0uKGkA8tx0uDaz6i06WdVsrqMitOcLyefEWW+gs9iAzgpmdGVOQtvB8CxNaY3n4DbJUN/q4ucH+MqDICTJfX7ckhOfX5GRZVSK58gCHqMdnu+hSrgATPbNwnJmWxMzexfZnY47pBmRXy5oPnL8RrwHaBwbn6qpDMlbSXpPZL2BP5ExfnOFfTv5Rb1mAYciuuCxwK3Sjpc0gaStpT0C+CYFP2fuACdieTYp/BUNg74i6RPSVpP0g6SLgM+la7fBJxfI59HgOPS4drAnyV9VNK6knbFfToU7iTPM7Ob69yfIAh6iHb9+T6Bj8QfbGanp3PvxCc9mJnNNDgm6UxcaH/bzI4uX29Q3iq4Y51qPdaCy4GP1fs87+BKFl/DnaHXW8liJzMr657zPAScSsXbWzViJYsg6AEG059v8bn9UHZuhoWBpLLPXqh4Qtu11cLM7CG8h3gELthewZ3tPIvrTz9oZjs30oua2Tkpn9NwJz9v4WqEv1CZAl1X8KZ8vouvgnEurseeguu0b8J7vpvWE7wpDzOzg/AVOS7GB+Hexv0WXwN8yMx2aVbwBkHQG3TK1CwXMPnkgcWY2S71xbQdPysFJYc8J6Uwy5jZg8DB7eSR8rkDuKMD+VwH1Jq5FwTBMKPdnm+xgsNCpXOFZcKaVdIsl7ZNrxAcBEEw3GhX+BZuG2dMEkiDWvekw2rLwBcuJ59ss+wgCIKepV3heyOuv92qdP78dH5XSb+U9AFJH5J0VYpr+CBSEATBbEm7wreYJLCdpMWz86cDd+MCeC/cAuHXVMymngK+32bZQRAEPUtbwjdZBKyA++/9X3Z+Gm5zewE+iSCf4XYVsEmyCQ6CIJgtadvawcyeqHH+VWBvSQfjy7XPCTzSyPQqCIJgdqDjztTLmNlruAoiCIIgSPSKP98gCIJhRUd7vpIWwd0frgksnE6/gpuk3VhtSfcgCILZkY4IX0lL4B63JgAja0SbJmki8EUze64T5QZBEPQqbasdJK0H3I87KR9F7aXjRwIfAe6TtH713IIgCGYP2vXnuxi+oOVCuIC9AV89eFVggRRWxW19r09xFgKuquEDNwiCYLag3Z7vkbgw7QM+bWZbmtkFZvawmf0vhYfN7FdmthXu6ctSmi+3WXYQBEHP0q7w3REXpueY2ZmNIpvZWcAv8B7wTm2WHQRB0LO0K3yLJc1/00KaIm6j5dKDIAiGLe0K3/+m7SstpCni/q9urCAIgmFMu8L372lbb1mfMquV0gZBEMx2tCt8T8f1t5+TNNN6bWVSnCNwPfHP2yw7CIKgZ2nXq9nF+DLq6wJXpMkWVUnXLktxzzazi9opOwiCoJdpa4abpI8Dt+DTibcDHpd0Lb6m2Yt4D3dxYH18gchR6dotKW1VzOzcduoVBEEw1Gl3evE5uIAlbUfj5mc7VomrFGc93NysFoavBhwEQTBs6YRvh/La9PXWqq+7jn0QBMHsQrvCd/mO1CIIgmA2oy3ha2axAnEQBMEs0LS1g6RtJdVyFxkEQRC0QCumZr8HXpF0kaSPS1q4YYogCIKgKq2oHaYBY4HdgF2BPkm3A1cAl5vZgwNQvyAIgmFJKz3fRXFn6L/GfTqMADYCjgUekPSwpOMlbdbMbLcgCILZmaaFr5n918wuNLOP4YJ4C+BE4FHchGxF4HDgj8CLki6QtKek+Qag3kEQBD3NLE0vNrPpZnajmX3ezFYBVscdq9+GT5JYENgTuAB4SdIfJR0maYVOVTwIgqCX6cjS8Wb2oJn9wMw2wacT7wNcAkzG127bHDgBeFjS/ZKOlfS+TpQdBEHQi3RE+OaY2Stmdq6ZTQAWwX0+nApMwtUTqwNfwv07vCDpbElrd7oeQVAgqWshCGrRceGbY2ZTzexaMzvUzMYDawPfBO5KURYFPkGbSwpJ+oEky8JmTaRZX9I5kh6X9JakFyXdIGn/VgYMJW0taaKkSZKmSHpW0tWSJrTYhgkp3bMpn0kp361byScIgt6gE74dmsbM/gb8DTgmuZjcKYU3ZjXP1Gs+osU0XwWOpv/LZ1FgsxQ+KWlHM3u1Th4CfgocVLq0ZArbS7oM+LCZTamTz2jgQmDn0qVxwB7AHpJOAw4xMyunD5pn4sSJg1bWhAktvXuD2ZAB7fnWw8yeN7MzzOyDZvajWckj9VDPwF8iLzaZZl/gu3jbnwQOwF1e7ojbLAO8D7hUUr37cxQVwXsfsBfusW0P4NZ0fudUv3qcSUXw3grsnvLZO+VLKuc7DfIJgqCHGHDhK2lNSUdJOlXSFyUt2cHsDwfWAf6BC7FGdVkAKAT9M8AGZvZzM7vTzK4ysw9m+bwfF6jV8lkR+HI6vBd4r5ldYGZ3JQfzmwPXpOt7S9qkRj6bZmX8HtjczC5J+ZyPvwT+lq4fmcoNgmAY0JbwlbSOpNsk3SJpwSrX9wf+CnwN72EeB/yzGZ1sE2Uvj/c+DTgQmNpEsv1wMziAI83shSpxjqCyMOgXa+RzOG7FAfAZM3s9v2hm01Kd+tKpL9XIp8h/OnBQSpfnMxn4TDocmcoNgmAY0G7P94PAhsBbZf2opGWBn+Az4ZSF+YCLJC3UZtk/A+YGfmFmtzSZZre0fQ2oqgBMAq+4toaklfLrSde7Szp8yMxupQrJ49v16XArSWNL+YwFisG0P9byEJfa9nA63EUxhB4Ew4J2he9meM/z91WuHYwvG/QW8FHc/vfjwBS893nArBYqaW98WaKXqd2rLKcZiet2AW6vNwgG3JDtb1y6Nh4fDAO4qUGxRT5j8LXrctbDV/5oJp8b03YcsFyDuEEQ9ADtCt+l07baMvA744L5LDP7jZm9lPSYxYrHO8xKgZIWwSdsAHzBzF5pMukqVKw7/tEgbu4kaPXStfx4KOQTBEEP0q7wXTRtX8pPSlocWDUd/raUphiIWm0WyzwJn7xxo5n9soV047L9pxvEnZTtLzPE8wmCoAdp1853TNrOXTq/Udq+BdxeulYMcrXscEfStsDHgLfxAa1WmDfbn9wgbn59bOnaUMtnBpLCDjgIeoR2he/LwBK4HvLP2fkt0vYOMytbIYxK29daKUjSPPggG8BxZvavFus6V7b/doO4uT54rtK1oZZPEAB0dTpzzP9pnXbVDvem7ceKE5LmwicaGP0HrgrGp201M696HJXSPgx8r8W0AG9m+6NqxnJGZ/tvlq4NtXxmYGYys7CGCIIeoN2e74XA9sAOkn4L3Ax8GFgMt3H9dZU0G6TtE80WImld4LB0eHADS4Va5D3tmp/uVa6XVQJDLZ8g6EdMo+4N2hW+5wGfxGeD7Z5CwRlm9nCVNLvhveLbWijni7i98D+BRSTtWSXOGtn+Fsl3BMA1ZvYf+g9q5YNd1cgHtSaVrg1UPndRm3r5BEHQg7S7dLxJ2hH4NvAhXP/7LHAOcEw5vqSdgGVx4XtN+Xodis/ud1C9N13mG9n+2rh65CF8Hbo5aWyulVtilM3A8uNO5vO7WcwnCIIepG3fDmb2upl90cyWM7PRZra8mX3HzKZXiX4rsDywgpn9td2yW6znVOCOdLihpHp61s2y/fIMtidwvxDgPf56FPlMYeae7Z1UBtKazedp3BlQEAQ9zqB6NTOzV83syVpTaeuk26UYTKoV6O/1a/Ps2r3Z+UvSdl68pz4Tadpvce1+M3ukVBcDLk2Hq0gqz4Ar8lmOitXHdWnacp7PZOC6dLhlil8tn42BldPh78KtZBAMD7rmUrJLnAUUPiiOlbRYlTgnAPOn/R/WyOfHuAoD4ORkBjcDSXPiZnGFU/Za+RQe1kYAp6V0eT7zAKekw6n4BJMgCIYBHRO+klaSdLSkP8jXaXu0ilOaNSTtIKnRZ/aAkAbeCk9i44C/SPqUpPVSvS4DPpWu3wScXyOfR3APbeA65T9L+qikdSXtipvYbZeun2dmN9fIJy9je+B6SbumfD6G206vla4fZ2aPzkq7gyAYerS9kkXysnUc8DlcmBd2psbM9qvjgcuBaZKWN7NnGGTM7KxkCVHYDf+8SrTbgN3MrK/KtYJv4tOcDwTeha/UXCYX5rXYH1eD7AxskkKZ04BvNcgnCIIeohM931OBL+Cfzs8BF9eKaGZX4gNGI+hvljaomNl3gfcC56b6TMFn692EC8tNzezfDfIwMzsI9652MT4I9zbwPG7J8aGkq65rk2xmU8xsF1zPfE1K/3bK72JgGzM7OHS9QTC8aKvnm1ZiOADv5f4A+LqZTZNUr8d4EfB5fDDq5HbKzzGzb+Mmb83Gv4OK9UM75V6svHT2AAAgAElEQVRHZeCsnXwmUsPHcBAEw4921Q6Fc5v/M7Mjm0xTONp5Z5tlB0EQ9Cztqh02wnu9DddPyyhmdi1RN1YQBMEwpl3hW5hqPdZCmkIH2siZTBAEwbClXeH7Vtou0kKaYvXiV+vGCoIgGMa0K3yfSNtVWkizTdr+s82ygyAIepZ2he8fcLveg5qJnJZ73w/XE1/bZtlBEAQ9S7vC9ye4Terqko6tF1HSWsD/4b5pX8cX0gyCIJgtadel5JOSvgycCHxJ0vZUnNcAfEzSdHz59U1xYW/AoY0mMQRBEAxn2p5ebGY/ljQCOBZYE59qW8zGym1/hTujOcLMzm233CAIgl6mI451zOwE4N3A2fg0XZXC/3DfB2uZ2U87UWYQBEEv03bPt8DMHsSdxCBpWdwGeAQujB9v4KQmCIJgtqJjwjfHzJ4CnhqIvIMgCIYDs5sz9SAIgiFBCN8gCIIu0JTaQdLZA1C2mdl+A5BvEATBkKdZne8+VMzHOoFSfiF8gyCYLWlW+D5FZ4VvEATBbE1TwtfMxg9wPYIgCGYrYsAtCIKgC4TwDYIg6AIhfIMgCLpAW8JX0vKSrpf0R0lLNxF/XIrbVPwgCILhSrs9372BzYBRZvZMo8hm9jQwMqXZu82ygyAIepZ2he8WuAnapS2kuQS38926zbKDIAh6lnaF7+ppe3cLae5N23e2WXYQBEHP0q7wXSBtW1mJuIi7YJtlB0EQ9CztCt/X0rYVQVrEfbPNsoMgCHqWdoVv4bN3oxbSbJK2T7dZdhAEQc/SrvC9AR88O1TSAo0iS1oQOAQfpLuhzbKDIAh6lnaF7+nAdHzJoGskjasVUdIywDUprhFLxwdBMBvT7tLx/5L0Q3yV4vWAhyRdAtwCPJeiLYkvG78rMBoXvCeZ2f3tlB0EQdDLdGINt6/hVg8HAmOAj6RQRml7upl9oQPlBkEQ9Cxt+3Yw52BgR+BP6XR56XiAW4EdzeygWSlH0jqSvi7pGkmTJE2R9LqkRyX9StJ2Lea3vqRzJD0u6S1JL0q6QdL+kka0kM/WkiZmdXpW0tWSJrRYnwkp3bMpn0kp35iMEgTDkE4uHX81cHUaVFsLWDRdehm4x8xasQXuh6SbcNVFmVHACil8RNJVwMfM7L8N8vsqcDT9Xz6L4tOeNwM+KWnHenWWJOCnQPllsmQK20u6DPiwmU2pk89o4EJg59KlccAewB6STgMOMbNwaB8Ew4SOezUzs1fN7AYz+20K17cjeBOFE54XcIH3YWBDYAPceuLhdP0DwOWSarZL0r7Ad/G2PwkcAKyP99yvSNHeB1xaLx/gKCqC9z5gL1zvvQfeywcXqGc0aNuZVATvrcDuKZ+9U76kcr7TIJ8gCHqItnq+khY1s5c6VZk6PAh8HbjIzKaVrt0h6ZfAtbjQ3BT4KHB+OZNkDvejdPgMsIGZvZBFuUrSGcD+wPtxgXpulXxWBL6cDu8FNjaz19PxXanHewWwHbC3pDPM7JYq+WyaygD4PfDBrH13SfodLpDfDRwp6Zdm9ujMtycIgl6j3Z7v05IukrRD+gwfEMxsRzP7TRXBW1x/HR/wK6ilb92Pygy7I0uCt+AIoFBbfLFGPofj3tkAPpMJ3qI+01J9+tKpL9XIp8h/OnBQuX1mNhn4TDocmcoNgmAY0K7wHYmbkF0BTJJ0TOoVDjpmdh/wSjpcqUa03dL2NWBijXwmZ9fWkNQvr/SS2SUdPmRmt1IFM3sSuD4dbiVpbCmfsVQ8u/0xxa+Wzy1U1Cq7DORLLgiCwaNd4Xsa8B/comEp4Cu4re8NkvaSNKbdCrZI0RudXr4gaSSu2wW4vd4gGP1n321cujYeHwwDuKlBfYp8xgDrlq6th9s9N5PPjWk7DliuQdwgCHqAtoSvmR2CC92PAn/AJ1AI17v+EnhO0qmS1mu3oo2QtDYwXzr8Z5Uoq1DRcf+jQXYPZvurl67lx0MhnyAIepBO2PlOSfrYbYDl8VH5J3EhPD9uTXC7pL9L+qykhdotswZfz/YvrHI9n/rcyKnPpGx/mSGeTxAEPUhHTc3MbJKZfcfMVgC2An4FvIUL4jWAE4FnJF0oadtOlStpTyr63LuovrLGvNn+5AZZ5tfHlq4NtXxmIMkkhS1wMKyR1LXQSQZs9eJk37sXPuHgEFwoCtdz7oFPyHhS0rfrOeRphKQ1cVtZgDeAvWtMRpgr23+7Qba5Pniu0rWhlk8QBD1Ix2a41cLM/ifpQlzojgMWT5eEf0J/A/iqpPOAr5jZi83mLWk8cDUwD27W9Qkze7BG9Nx5+6gGWY/O9stO34daPjMwM4H3gBvkFwQ9z8SJVQ2WBoQJE1ryFtAUA9bzlbOdpInAs8DxwBK40H0BV0H8IUWfE9gHuCcJ1GbyXxK4jsrstwPM7KI6SV7L9mt+ule5XlYJDLV8giDoQToufCWtIOkYfNDtKlwXOwrvmV6F2wUvY2afT4N0K+Ama4YL52OaKGMRXPAWNrhHmNmZdZJA/0GtRmqOfFBrUunaUMsnCIIepCNqh2TPOwHYl4oDnEI7/RRwFnC2mT1TTpsmFxwi6Wnc58JmDcqaH59KXKx+/A0zO6mJaj4ETMPb3Mhca7Vsv2wGlh93Mp/fzWI+QRD0IG31fCVtIOl04HngHFzwChdyFwPbA8ub2dHVBG+JK9N2yTrljcVXw1g7nfq+mTXsKQOY2VTgjnS4oaR6etbNsv3yDLYncL8Q4P4f6lHkMwUfcMy5k8pAWrP5PI1/UQRB0OO0q3b4M+6EZj5c6D6CO5wZZ2YTzOz/WnCD+Ea9i5Lmwqcxb5hOnWJmR7ZY30vSdl7gQzXKGZtdu9/MHsmvp/YUpmyrSCrPgCvyWQ7YIh1el6Yt5/lMxlUnAFum+NXy2RhYOR3+LtxKBsHwoBM63ynABcBmZraqmf1wFj2dPQNsTkVgzSD1Ui+m0gM8CzhsFso4CyjcWx4rabEqcU7AJ4cA/LBGPj/Ge/cAJ0uap1TfOYGfAYVT9lr5FB7WRgCnpXR5PvMAp6TDqUAz6pUgCHqAdnW+hwHnmdl/2q2Imb1FbR8Hv8JVGOC97ZOBd9Yzeq62RpyZ/UfSF3G74HHAXyR9D3cLuSg+G++DKfpNVHFLmfJ5RNJx+Ky6tYE/p+OH8MGxz1HxCXGemd1cI5+bJJ2Pu5XcHrhe0on4oNqq+FfEu1L048KdZBAMH9pdQPOUxrE6wu7Z/nuBvzWRpqpkNrOzJC2BO0MfD/y8SrTbgN3MrK/KtYJvAovgriPfhff+y1wGfKpBPffH1SA7A5ukUOY04FsN8gmCoIcYMDvfoYyZfRcX4ufiA1hT8OWObsKF5aZm9u8GeVhaj24bXCXyDD5T7Xl8UPBDZrZLA+9phW+MXXA98zUp/dspv4uBbczs4ND1BsHwot2VLJbH9agGfLyRRUOaRvzLdNgwfkExc6uTmNkdVKwf2snnOioDZ+3kM5EaPoaDIBh+tNvz3RsfBBvVjCA1s6dxn7ubpbRBEASzJe0K3y3wXm81L2K1uATXx8aS6EEQzLa0K3yLGV53t5Dm3rR9Z91YQRAEw5h2he8CadvK0vBF3AXrxgqCIBjGtCt8C89crQjSIm5N14hBEATDnXaF71Npu1ELaQo71kZL5wRBEAxb2hW+N+CDZ4dKWqBRZEkL4qtaGP1XCA6CIJitaFf4no4v074YcE295YAkLYNPIlgMF76nt1l2EARBz9Lu9OJ/SfohcCSwHvCQpEuAW4DnUrQlcVeTu+LL4RhwUjXfC0EQBLMLnXCm/jXc6uFAYAzwkRTKFLPUTjezL3Sg3CAIgp6lbd8OycfBwcCOwJ/SaZUCuFPyHZM/hCAIgtmajq1ebGZX48vBLwishbtoBHdYc4+ZtWILHARBMKxp17HORmb2p/xcErINLRkkHW9mn2+n/CAIgl6lXbXDFZLWaDVRchh+eJtlB0EQ9CydmF58jaTxzSaQdBKztgRQEATBsKFd4fs0sBRwraTFG0WW9GPgs+nw8jbLDoIg6FnaFb7bAK8AK+I94PlqRZR0CvCZdHgZNVYPDoIgmB1oS/ia2YPADsDrwJq4Dnh0OZ6kn+DTigF+B0wws6ntlB0EQdDLdMLO905gN3xp842BiZJm5Cvpp8DB6fBSfG2zaTNlFARBMBvRkQU0zewP+PLnBnwA+IWc04BiUsUlwIdD8AZBEHRw9WIzuwjv4QoXxPcDn06XLwb2DMEbBEHgdHTpeDP7OfB1XAC/I20vIQRvEARBPzoqfAHM7HvAielwIq7jnd7pcoIgCHqZpqYXS5oV4WnAHsAekqpeN7OO+ZYIgiDoJZoVflWlZxAEQTBrNCt8vzOgtQiCIJjNaEr4mlkI3yAIgg7S8QG3IAiCoDEhfIMgCLpACN8gCIIuEMI3CIKgC4TwDYIg6AIhfIMgCLpACN8hhKRxkr4v6R+SJkv6j6R7JH0zrQodBMEwIab3DhEkbQf8Gl8XL2etFD4taWcz++ugVy4Igo4TPd8hgKQ1gYtwwfsG8C3cMf1muJOi6cDSwJWSlupSNYMg6CDR8x0anATMgwvZ7c3s5uzaTZLuBs4DlgCOAfYd/CoGQdBJoufbZSStA2yeDs8pCV4AzOx84Pp0+HFJiw1W/YIgGBhC+Haf3bL9s+rEOzttRwAfHLjqBEEwGITw7T4bp+0bwJ114t1QJU0QBD1KCN/us3raPlxvqSUzexZ4rZQmCIIeJYRvF5E0GlgkHT7dRJJJabvMwNQoCILBQmbW7TrMtkhaBHgpHV5oZns2iP8XYH1gspnNW+V6PMwgGCKYWd0VgKLn213myvbfbiL+lCrpgiDoQUL4dpc3s/1RTcQfXSXdDMxMjd62QRAMDWKSRXd5Ldsf20T8Is7kepGqCeBCJTHchXO0c3gxnNsZPd8uYmZTgJfT4bgmkhRxJtWNFQTBkCeEb/f5R9quLKnml0jy6TBfKU3TzC4qiWjn8GI4tzOEb/e5NW3nBtarE2+zKmmCIOhRQvh2n0uy/f3qxCuc6UwHLh+46gRBMBiE8O0yyT/vjelwH0mblONI+hiwZTo818xeHKTqBUEwQMQkiyFA8ud7G+5W8g3gOOCPuDXKzsBhuEOd54F10lTjIAh6mBC+Q4Q6K1kUPAPEShZBMEwI4TuEkDQO+CywI7Asrt99HLgUONnMXu1i9YLZAEmyEAqDQgjfoCtImsPM+rpdj8CRtGnhyD8E8OAQA27BgCJJpePxAGbWV77Wa0gaFv8fST8DbpR0EICZWa8/m15gWPx4gqFJ3oOStJWkE4HHJB0K/ifvagXbQNKIoucuaaFu12dWkXQm8Ol0eJKkAyEE8GAQaodgQCgJ3sPwP/iKuAOhfwB7mtn9XaxiUxTqEUkrmdkj6dxIM5ua9o8HNgL2NrOHu1nXVpG0IxWb8SlUHDcdbGY/S3GGjQpC0kbAO3C3rKOAu4G/AbdkL9JBa2841gk6Tknw/gD4Qrp0N/Bb4AzgrS5VryWS4N0C+IOkM4BDM8F7FHBEiroa0FPCF3gBeAxYDjdjfA1YAzhVEmb2s6IH3OsCWNK38YlKuQ+VjwAjgTMl/dHMLkztHZzxCDOLEKFjgfQ1lfZPAPpSOAZYr1bcoRpwT3LnZO04Pp0/Kjt3ODCq23Wdxfb9OLXhYeBXuEljH25pc2AvPas6bfxB9qweBK5N22ey808BJwxme7t+YyIMzwB8PfthHwiMza7N0e36tdiWDfHVo4v2/CXbP6IXBW/xDIBVgH/hy1jtDnwD+PdwEcC46Wb+rFZJ5+cDtsO/wvqyMHGwnmfXb06E4ReArVNPog/4CjCmTtxCCKh0vut/9FIvfi3g9NSmt7Me74hu17PNNs4NXJTac3k69zV8eaueFcCAkoC9JrXhh8A8NeIeATwBTE1tvgxYcKDbG9YOwUCwAbA0PphxpZnNpN8tzLSsolsbLWnB4rpZ90fb8zqY2b349G/wqd4AK5jZdJjZpK4XSLrcN4CjgVeBHSV9yMy+C/wcF8ACftprVhDmknN5YBu8DXeY2et5nOw3eCLwZeCvwDRgJ+DsQtc9UCaFIXyDjiJpPnxgQ8CdZnZflTgjzAeyRkraOlkM3Ak8LOl6SadJmif9gbpKUQdJ7wU+mk7fmbaHSjqpFwakqgmQTJA+Bvw+nd4mXfsacCY9LICBMfhXykukwdDcZ3b6DRYC+ELgu7iPlWm4T5ULsnidb2+3Pw8iDK+A+6aYhH++fSedm5OSnhdYCLd8eJT+OrdpaXsbsFaK2/VPXWBR4EvAIcD76D8Id1K361en3is2GW9C1p4PZuePwa0iek4FgevqizZ9tk68XL20M/5yLVQQRw1Y/bp9gyIMr5AEbTEgdQ+wUjpf6HaXTn/0B0pC9xUqeuJcAC+Q0nX9j06muwbWHeoCGPgZ8BA+2r8UMFf+LKrEPz+15Qxgvux8Twrg1OZ/pN/Tb4GF68TNBfBe+PJefcDfgc0HpH7dvkERhldIwvdXmUA9Hx+smhvYHPgNPrLehy8E+mzqTb4HWBhXWdyF2wH3AecPcv2Vb6u1L9tfr5YALqdPbVtqENtxaiYs+4B7kzBeudzerM0Hp7hP4/rsPF6vCuDi+bxF6tHXefnkAvir2XMdkN5v129OhOEXgPFUbCjfBP6bBOp0Kr3a54CfAu+tkn771POYnoTGAoNU7zmy/bH4bKiNU1ipRpqZBHAVwbsM8Gd8ksnyg9COb2T1eR14MYU+3IzsBGCnKulGAXekeOfiOtNcIA1ZAVzlnhdfWmvhvdei7e+qV9/Sb2BiSvcqyUSto3Xu5g2LMPwCyfQK2IT+Rux92Z/2Qdxt5hJZujlKP/wzszSrDVa90/4ngSup9Br7UlvOAFalZAdaRQCfAsybhNd4fDCraPu4QWjLbsB9+JThKUn4fB43ocqfxc9wFdCoLO3+uEP/u6mojPLruQB+Czi8y7+3FbL9mQQqbm52Et4B6Esvl1Vrxc/P419kU/GZf+/reN27eeMiDO8ArARcjOuAJ6WexOep05MlfdYDP0rC6hVgmQGuZy70815jH3A/8D8qPfYb8WmpY0t5rAv8Ikt3Fa5nLHqSzwPvGMR7v0MSwMUL5GJcJfSJtF/Uc3Jq0za4jnRBKi/N72b55S+nY6iojl5JaQa955tecn8GNsrOqbyP+8b+c/bCuI6kfqGKCiJLN56K7nevjtd/sG9YhNkjUPnsG4N/zo4rXa85OQGYP/uzXD2IdT4yE0o/ALZP59fFbT+LEfCnqegP8z/7u6lM183Dv0i9rUFoQ16fQgAX9T4/ey674051nsuE6H0pzbFZvd9d7ZnhqouHgXd26fdVfBm9ldpRSwAX7V0VeDJ74VxPehlWE8Dp/Oq42qYP+EjH29CNGxdh9gg1/gR1e0j4ANAH8YG4l4H9mknXgbp+AO/hFrPyyj3bxanM+rqHTHdbaucCwD7A7fjsqu8Dy3Xxvu+Aqx2KWXkXU1ENLQmsja+U8lj2sngy2/9kKe/8K2HRLv2u1qH/YOIbuJqokQB+J5We7NvpZbN2Ke/iy0v4F85k4J/Ash1vRzduXoQItQI+yHVL+oNcCyw+wOUVn5g/TGVeSFJzZEJqZVxt0AfcRBUddPnlQMVEbmSX7mM9AXwp/XuxI3E3i99PL5g3MuF7YJW8u+abIwnF5ZIQfZP+ljNX1BHAxbNcnf625ZOBj5MNqOHqmTWBm7MX1nwdb0u3bmKE2SuUhVP5PDAXPnnhhvSDf5wmJwh0oG6LUtFzHpDOFb2llah8mt9YTfBm+eQCra7J2kDfZ3wAs54AvoQqqh98oPRz+Aj/Yd3+3dRp57W49cJO6bm0IoBXxvW+hQXIFHxixYnAZ3ArnHuofAUMyO+w6zcxwvAOJMP+tD9Hvs3OL4sPxN1LxQxtwC0csvIXxdUck0gOVdL5uoIX74WtgDtSn3FuEOu9Ev4J/pEkXNegjm4dN+GrKoCB0aV0+SSLIeOFLr1U5qDijexwvCd8Z5MCuPgNLoUPrhYTgnLLliI8wACYmM2oS7dvZoTeCa3+CXHH1T8APlPj+tbAnvhn4JvpB//XgfrBV6t/EqCrZn+4TdP5hoI3bTdnkGe44frpY/Ge36up/MIk6u+4j4I1SCoPMtVHAwGcx5vRg+72767GPdg51f8n6XjFTJDOJIBTnBGl49HAIsD30n34D/4C/iPwHQZAz9uv/G7fxAi9EUo9qIWaiL90+kEXtpWLlq4vgZtxFULvn/jn3oCYlZXqX+4dzpP+uG8B26a6FTremQRvlm4x4P9SvHMH6Tl8Hf9cLkzfJqcXVzEjsAi34q4h50npmhXAPeEiE1+6qQ93BblkOrcCPtBZTC65Etg4e8ZbAlvUyXMxBnE6e9dvYoShFch0ndm5/I97fPqBr1wnj3FUZgf1lXsgWby18AGey4HNGIBBjVRO/tl5InBelThnU5kFVVg13EQN21x8UOZjSUg/XvypB/JPS/+VQf6QBPG2wKa4x7Vz8QksRZyXcPOy+ao8x54WwPgYwV3pRZRPtCgL4MtxG+bdcD8PDwNbV/tt1PrNDFgbun0TIwy9AGyRfrynl/6w+dI5M01PTXFywTuVNDOImfW8xWdtx6wZymVUuX50qtfXymlw1cPfsvbdCSxWK2/gXdmf/JcM8BRo4JtZ3T5PjUGgJIiPy+JOwT/B503XmxXAcw5kezpwPwRcneq9fzpX1L0sgO+mYuHwVCd/c221odsViDC0Am2sWYZ/rheCd0otwVuj3FnWLeIzrOaslw8+SFNMr/10levz4AMwxQj4q7hLwrLQnQefdHE9FXXJcgP8THahotv9HNngGFUGMZNg2j97Xq/jPfu50/V6g3C/7QHBW7T5C6nOP6gSZxkqg3CFiuYZKitUdL2NXb+REYZeYBbXLMM/7woD9o3SuQEdsMFXK/gn7qegpgDGZ9kVdpuHpnNl29yl8d5+oe99FR+M2QlfnXhdfACxMEN6ngGcuUbl6+CkJECuBMa3kH7P7Lk9BRxAlckumQAuZnPNpJYZxN/evC3E3TbV92bca17+UhmNdxJexzsC0/CBtNXL97drbe1m4RGGVij9IWdpzbL0B18v7Q+04B1DxcbzBdwfRFUBjE8k+FOKu0+V9uZ+AE7A/eAWPfhpuOVDIZz6cLO4ATNDyuq1Om7F0Ad8fhae48FZnX8PzF/EKcXbDh/pf4nk+asLv79jcb8RDdUCqf7j0wvyZTLLBPzr7aNUBnQLS5rJuM+Njavdq0Fvb7cKjjA0Q+kPWTjXLmwgT64WLx2XzXgGxUQJ75UW9sH/LgngQgcoXF1wF/X11YUAXhg357oWNz/KrQhuSwJiQJ39ZHXaIgnfl4ENWr23uHe107P6H1LneW/NIE1sqVLPk1L9XgbWaCHdH1O6bdLx/Ljdc+Gs/wncJWgxa/J14HfAZt1oZ7+6d7sCEYZmAN6b/WFvz/Zn8lfbpfrlQmObrJdTFsDFZ/ZCuKOYPuADLZSzIW5TunMSyHMxiPpCKj3XycB7ZjGPD1Fxqfir9DLqpyPu8rM8mcoA7UHlF3mNNMWLtZhscRT+dVMWvMumeKuUfscXkk0A6kq7u1l4hKEb6IE1y5oVwOn62CR8p5OWhakndBgikwtwF5B9eA98y1mtW9ZDfJKkehgKIRO8ffggYUtmbvhgZB9uUvZh3JysELyFj45issnyVEzxBs29Z60wYyXPIMgxs5cknWxp2XdJb6dLHwc+KwkzO7x7NaysomvOtZI+h+trV8eXI0LSkWY2Df8cnRv/471WpE9x5rC0hH22VHxf+VqXeBTXuc+H97z/2Ep9JI00s6m4Dntzks+Hgahoq0g6GTg0HX4a+IWZTW8xm1fSdkf8ua+ADy5uYmaTJM2Z2o+ZPS5pW/zl9Xj7LWiPWDp+NqcQNtWWxjazt4qlts3sLnwG2rnp8mclnVTOJzteWNJSA1bxSh0tE5jX4qZY/8BdO+4LHCdpDD5otjAwIu3nefTl+RVCOdHt/8hrKQC8R9JKUP15VaMQPLiZFfh9ma/bS7/XE7zVlrmvkr6o/59wHS644H2SiuAdkV68MzCzJ4eC4AWi5zs7U+rVzSNpGVxAATxvZo/kP14zu1PST9PhjB4wcEQusFI+vwVGS9p9oH/sTfSA38adb7+A634PkfQMbi0xDZ+aOwoXzG+mbOfAVS/3SzpzFnpkHcHM/ibpItyKZFO8h3dS3uZ66bNnPCadegS3EOgaks4A9kuH+wC/zQTvnMVvTtJI3Lxvcby3/jJwm5lNT+2fE1cjfR+fGrwG8P5M8HblmTVNt/UeEboT6PE1y6i+Xle+1lhZB3wV/U3FmglvM8BmV2SuH5nZPK4YLNwBt2Uu6rVLvftQpYzFqFiEDIoPijp1+VTWjhvy3yP9dfSfxXu05WdyGaV149I9XIvkP4QemB5tFgNus2Wg/0h3z61ZVqr/SrglQvHHy//A21AZ+X4zhfvx6bY34h7UbsdNyv6MT564IV27Z6Dq32o78Zfaz6m8HF8FdmgyD+GDUs/hutCti/NdatPm6XcyJbXljCpxctO4PiorjBThZeC0Rr+NoR66XoEIXXz4PbhmGf177PvhdreFcJ2/Sh23TQJ3Ou6z9yfZtTlLeedCveosvg62Y37chvcoXI/+C3yW3u7AWlXiz0dlhl5hr7pHKU4xqj/DkTu+dE5h43olsPAQ+N29D/g1lRf8Wdm1wrb8DeAi3Ln5RniP+dSs/W8DP+52W9q6D92uQIQuPfgeXLOsJBy/lf0R78BVJAvVqOO2VHrA/8X1wYWgGlXEp8pKFAPUjv3ov4JwHqbgI/jHUFJ54D4s/laK/x2yGVtZ3IVx/XAheB8l8/7Vpd9c/vw2Kgng0/EBuMIaZV9gqSp5HEClU/AEsGc329TW/eh2BSIM8gPv0TXLSsL0K5nw+R6wThNpGk7EGPmjKYAAABQMSURBVKT7fwz9Zw3+HV/I8dnsnhfhD8DB5fuczuf668eSMP9GEmBfwL8IJmXXB21lkFJ9tywd1xPAb+FfMJ+g/4twRCndZ7K2n9qNdnXk3nS7AhG68NB7eM0yXP9c+Jr4IslZeN6GUvwhI4Bx1U4hNE4DJhR1xFdUWAlXPdydxXsI793m7ZgX94NwB/2FdaFHLQT7c7iz925NGS7GBI6o80w2An6TCeDjqeGsP/uNzoGPMfThFiyDMtW74/en2xWI0IWH3oNrlqWyR6eeUh+uJ23KL2sdAfxCEoIDPl2YivvDPnzW4MLZtfJil5vgA2y55cnXSvmNwld6/g7ey/0fFT8Uj+GDWrvSveXdt6PiBrOaAM57su/DXZG+Qhp3aCL/86jM/FuuG21s+x51uwIRBvDhDpM1y7I6vCPrIX2qxbRlAVyYXj3erBBvo97rZOV9m6y3Xut54TrbY7Pn9A/gEzXSjcUXhFweH2BbYgj89kYDX6Uy3beRAN4C2KuJfIsvlaPwHv5TRM83wlAKDJM1y0rl70DF+mLxdK4VD1/5PdkRNy975yDU+5BU7ydJ7jabTDeKim6+D7i0EKxkLiHL94BBUgHVqXehHhiVBPC/aE4Ajyifq5H/QlSc5FzVjTZ2InR76mQwAKSZT8WMoRPxHtQMzOx1fPR/FP4Zfx8uWG8BDjKzB6vkOSfucvDduBA5pyhrwBoyM3On7WL4arVYAz8H2fTp0WY2XdLolO5KYCsze2CgKitpDknzUJnNdYOZ3dlsejN7G19z7oJ0amfcQTqWSPt9pXSWbwcbM+tLM+vexnW4v8TXTgM4XtIRpbjF9PDpxblaeae4G+N+l/+NDzQO9u+wI4Tw7WFqzYEv/nSSjgYOwz05ldN8Hxe6C+CfuH/FB4D+WSPvd+CjzIvh9qZ352UNEq+n7Zz4J3bDP52ZmaRNgDslLWlmU4q2pZfQgJGEiPB7DP7SKl5kzebxLL622tPp1N6SlhzqwiYTwFPwgc16AriV39A7cP35Ergq56pZyGNIEMK3B5G0YJoD31dLAKfza6bDl4rzWa/iadyI/eV0vBKwQiaY+lI+80haF59MsT7+CflNM/tPh5vVDDfjDtEBviFptUZ/Oklj8R7jGrgpVsPecoeZG7dOAP/SaBkzuxS3tQZ/Tov0grAp9YDrCuBaZF8u80jaGJ9osTE+CHmgmb0wMLUfeEL49hiSlsdHt3/SQADPiRvlQ/rT572l1Os7G9cjvojPuPo9cIyknSStloTut/AJDJuleLuY2ZMD0rjGTKMihBbHHeQs2yDN2viEkldxn7aDjaioS8YDWMnTVt3E0oi0exauo58XH8DriU/tVlQQNdKbpJXx3u5puHOhp3CV0SMDWPWBp9tK5wjNB4bpmmVV6l5zwAX/3HyMignWCcDKVeKNwEf+i/v1ewbZ7Cq7xzele/o4sPYs5rUmPuW2j9JSQF38Pa4FjGnlGVN9EO6w8j1L+wsCe1BZg60PuJUu2S13/P51uwIRWnxgw2zNMvpbIGyIu6r8FT6QchI+wLRkKc1aVGZvvZAE7JZUlgUfj095Ll4+Tw/0HzYXGlWuFas1TCctW18vfpX0hdeu4mU4YQj8Dn+Nv6h3I1vKvlE70nYUPksxF8D7Vok/J26N81AKxwFLd7vtHbuH3a5AhCYf1DBcs6wkeI/Ae7TFvP08XMnM02zXT0I1j3cv3st8iYrfisfp3tTa4mX4birL17xBZSHMVgTwRlRmsG3X5d/iLtk9f7wNAfx13D9DH/5lsHWV+IVP33Uo+R/p9dD1CkRo4WENozXLSm35VvZnfgzXzd6dCaw+fGDwpFIey+A+Xx9iZoH9CK7PHlBnMvjCjLum+/8VYNsqceaj4q2rD3eOs2ajZ5Kln5fKjLcbB+pl2EKbV8Z7ocXL76lZFMCj8a+C6fiU8d+me9VVO+VBu4/drkCEFh9Y8z3gpfFP86nAuqU8+q1cW8pzsIVwMQGhD7dGWCudH4ObFRUzmYo4Py2lnxf/JP8abpFxMj6L7F3U8BHQwbp/Dp+oURb836fkCzi9KAph9QbeQy/aWlfI4NNvH0gC6kvlZzaIz2rd7Pc1PgngYlbkrArgMfiEn+IFu/xA1H0ohq5XIMIsPLTGAngMbg1QDNDM5B+2Tt6DuSz6SsCdqY5HU3va7T745+l0XO/51SHwDH5E5XO5j4r7zSKcSEUHXbivfBeuo+7DLRcewtcbq/oM8J7hWriD974k6Lui88QtDZ4BPkalZ7pcmwK4aOdOVPxAfLz8Gx+uIdZw60HMhs2aZavhurxpwPVWmvRQrD9mZudImobbeI4FdpR0nfmacg3XMes0kk7Be+zg9/02fHDzE/gA0cb45JZ7gV+a2dTUlvsk7Y4PJi6Kv3xuTJNh7jSzYsLAtLQO3s74AOS6+PTvj5tZsRDmoCHpx7gfXags5omZPSnpNMDwF+Q4fJAUSVeZT7CoiVVM7p7Gxxbya0Pejrltui39IzQXGCZrlqW6Fp+c30/l3t8obtr/YlbXL3XpOZyc1eEAYL78eQAfpOIS8g/A3OVniDs2ejB7PtPwl+BteC/3Srw3WbjOfIABMvNrob3T8NUkZlofjVnsAWf3Yw0q5mQ96xy95Xvb7QpEaOIh9fCaZdS32S0G2l7EfTVUXfgwE9Zzpbr3pfqOZRA/T/GFQgvBuz8lh99pOxr3xdCXhHDVEXrcC9kJVHzy5nrtIjyAD7SN79Lv7uRa7a0Sdznch0irArjwflbcr3m70dZuhFA7DHHyJbAl7Yc7adkQmCJpCTP7bxUVxPH4YNULwI1mdmhKP2NZ7nQ8Y+l4SaPMZyHNSh37ffpLWhwXJv/L86yiIiimKC+C9+weraZGsMp04LfwPze4j4mR5bgDhaSfAAenw32AX1ummjF32jOHue+IW3DBcxEwXtIY3Jb6FTO7K8V/VtJX8dlv++IDpOvjg2n/wgdLfwM8ZWaTB6ONOZJOxlfFAPg08Auro4oyV0H8LB3uQ0UFMULSNWb2Wsq3/HxXx9etA7fLntq5Vgxxui39I9QO9MCaZaVyd8X/cP/BB6AewntD69SIvwKVJdHvpM5ECCo9y8/in8CPMkgz1lKbCrXMRdTxl4s70Tk/xb0XfwFOTulfwc2plqP65/ucdNmMLNWjZg+/ibTlHvDTuH58+fw3jX/FrA1cn+L9HVi2220f1Pvc7QpEqPFgemDNslJ530kCt/h8LiYEvIZ7T9uiSvp58RUMCmuB46myaGIWf+4s/nWD9BxGAIendhT2w0fizm1memkBW+G+C4oX37+pvAgLy4jrgdVT/JrCtpz3ILX3J9lv7eM0WJMPt3Nev3RuOXxWZLFU1Uu4PfauuHrpHbhpYGHp8jwDtNr1UA5dr0CEBg9oiK5ZViqn6BkWkyQuTQKm+PNNxQeY3ldOj9uLPktFT3gsaVmYch3xUf/7k2D/YrkeA/gMRuE9wGLW3CP4C3GRUrz10oumD1cd7IZ/Vo/BB+fuyp7l77v926rSzqZ7+Cn+Brju/eEqAnhp4PP4F0qu056UXkrF7+V+ujSY2O3Q9QpEqPFghvCaZaX880GZrwJrpPPz4I5tillqhRe1eTPBW6gSNqBi//osPtq/QRZvfnx6bWHvei+l1TkG4XmMwkf7cwGc94A3yATvfZT8UaQ4O+GDnoUgOngw29Cgfa328Nejsoz9PVQZKEvPegPcSX/ZDvpufFLMct1ue9fuebcrEKHOwxmCa5bRXw9d1g3mZlVFD3spKp/hj5WFUiZgN8GtHor8pgDX4C+dO6n0oJ6he2ZXtQTwtrjOstBdFpMrRuTbtH9Q1sYfdfs3VqV9zfbwi/b+jTT2QI2vKVyXvQlwYGr/p/BJQHN1u81dvd/drkCEOg9nCK9Zxsy6wZl605nwOZDKbLuZfB9k8VfGp92WHeYUg1W3UcV95CA/k7IAforK+nf3klYlLt8PKgNNC1P5Ejmj27+xJtrXqIdfCN6qX1O0MFg3u4UwNRvalNcse8GaWLPMzCytWTal2JrZlZJusA4snSPpJNzsahpwOXCtVXEQbhXTpAdxNcorVJbDKfIaYW6mNaeZPZxmgK2H2zKviKtensBVEbeY2XN0ETN7W9Iv0+HxuEkVuNpkgpm9Us1sL3tui2ZpXhnwCrdIlfatgPeGkXQPvqDnO/EXyPvN7NWyCWMpv8GYKdmThPAd2pTXLLut0XTaJHg3AX4qaVsze+7/2zvbEDvuKoz/zkZaG62vNQVLsZpE2+CHQhFfapGoSEUQgxStLyS0ayktBUGskgq+YLUgKVJrRK11q7EgoiAVikKRgAj9UvpB2KQ220iRSlKMYF/ANjl+eGb2zs69s3df7r1zZ+/zg2GT3bl3/zOz89z/nP85z6mU6Y5CeLchMXwexXWvBA4UJcnP1vYtx7obiegZ4OKIuAQJzzG0GHe2vHmL93gYeLjodTZXF7K2qQhUIIF6FSpouTYinmv6gIiI84C9aHZ5Ai1qTR0NAnwLGvcOFHL40DDhNUNoe+rtrXlDN3VZAXWMNfjSoqqv0vTl8JjGNTQ2yMqQx0/pmcn8g94C3CJaULyOWo4v8poIeo/rU2e0UpyHm2h+RK8vUr2Tngvaryliw9O60R+COIfyd3eXP297jF3eWh+At1UujmaLPy7+6M+gBa5VE9HRwsYimll+coxjWzU2WNnvICtjt+WiWt13YhGV5X4C2NH2uR/DeXg78iku9+mEdWLlA6bMglhCXaz7sjm8rfPctj2AWdzYIj3LGoTnIL3V/tsr4nofKju9DGUH3FzMAp9kZR7oKRSKuKMrM6uG87D8JICMdB6pHF+nCgoYMsP3trGtTPMxE6Lm1fAeNCO6Fs1yn0bGN0ezEjeMiCuROc4lKF9yEfnfPpaKu12Gugt/AXgvypX9QGaemMDxnIesFA+hkMcJlL/5JopW7ag0+kfZHxO+AInxPjRjL+OhoKyMxXGPf1QMOA9LKNxyFBnCfxg9jVyTmcfaGudGaTi++4C+WL9ZI22r/yxtbNGeZfTP/Kr5ul9mZf7vXPVr5fvbUa+zbwC72r5WIzoPJ+n10Ts96esygePzDHgTm2e+E6KapRARX0ezQdAN+hRqk70dzYRB5cBHMvOLlfe4FMV99yBrySpLKO/yS5m5NKbDaKQyM7obLRSeRSXG85n59CqvK1Pj5jLzXNVprYsMmCGCruX7s4Mz3jrDZsBtmNt3FYvvhImIW5GAggT4ocx8vLAdfCvycrgDrfSDHtdvrbz+QpT/+jGU9hPo5v4t8M/M/PdEDmQAxY15gF761VPo0XumHk2L8/B5dOwvo2aZnRfekgYB/gmwkJmn2hxbl7D4TpCI2IVSq64C7gTuygG5txFxAD1+X4rSs+7MzO9MbqQbp+HG/Bmq5polAT4f+DTw6FYS3pIB1/k/KLZ9T5efXCbJXNsDmDGG9iwDyMwF4GsoHesC1LPsXcU+wRSTKoh4ADlaPYcS9G8E5iPiojbHNklS/ct+sRWFF1Zc5zIs9jrgDxbetWPxnQClqKIVfYAnMvPP9f3KmGfx7yMoowHUuWJv8f2pf1RpEOB5KgI87R8io6AL12ozFNf5VyjUdEVmPtnuiLqFxXfEVIR2mcps4IXi646I2FmU6vbtW3mPe1ETRoDrI+LVXRGtVQT4hojYsdWFaVYoZvi/zMzjbY+la1h8N0BdACPi4oi4qDBUOde0H/09y84OEtOcgp5lo6BBgL8KfGbQh5TpJl36m5wmfAOsk1rK2L7C4es4Knz4W0R8NyKugmWTm6q4PlTsC/CtiNjZ9IdbFGMkMt8ufRE6Z4Tk2KAxg7H4roOa8H4TpdfcBrym2Hahjq8LEfFB6JsVnEZWfKDKrlsi4s2DflcxK96O4sRzwFJmnh75QU0AxwaN6cfiu0Zqwvt9VDr7RuTS9XvU9voZlN96OXA4It5Xe/1/UcXXv4rXXgfcFhFvKfapX489qJvFS8CfyvcZ1zGOE8cGjVmJxXcN1IT3HtS+HJQO9vHM3If6c30EtUvfhnJ05yPiwkoV17bMPIm8DE4jU+39yHv33UD5O14bEVcj4+o99KwXOx1f6/LYjRk1LrIYQrXcNSJ+AJTVZjcBD2bmC8XPXpGZLxdhhKOoCu0kcHWuNMkphfgaVJVW5r6+hBpEnkKz3TegirdngL2Z+cR4j9QYM0ksvmskIu5Fbv6g2OWDWXPwr7TEuRl5HLwS+Ghm/rHhPXejuvidqNFklTNocW5/Zv59ZAdijJkKOrd63gYxwz3LjDHjweI7BPcsM8aMA4vvEIpZ6mFUJHA3vUqtiIhls5iqSTry3gXFbX+OFt9eRG3GH4+I3yEj9GWz8yLToezmsGKRzxiz9XDMd42s1ck/Ig4C36689Fm0qPYiMskpOQ48BvwG+Kut+IyZLSy+66BBgO9HnrtnIuJ24K5i9/uBv6Ceau9AmQv7UXudt6G0skDi/HpkIfk9hxyMmQ0svuvEPcuMMaPA4rsBBghwGVoA+Arww0r+78D2OEXp8G4kxEdccmvMbGHx3SDuWWaM2QwuL94gNbvE51FJ8S7gs6t1bCgzGErBtfAaM5s41WwTZOb/ImIBLZ4dQotqfWloxhhTx+K7SQoBfqD47yF6PctyUCGGMcaAxXckNAjwPEApwC6aMMZUsfiOiFUE+FxELLiIwhhTxQtuI8Q9y4wxa8WpZmOgSEP7HCo/BjXLdB6vMWYZi++YiIjzgU8Bj7p1jjGmjsV3jHiRzRjThMXXGGNawItAxhjTAhZfY4xpAYuvMca0gMXXGGNawOJrjDEtYPE1xpgWsPgaY0wLWHyNMaYFLL7GGNMC/wfVQv/S7LDSpAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw Data 1\n",
    "plt.figure(figsize=(4,4))\n",
    "fig = plt.gcf()\n",
    "barWidth = 0.5\n",
    "barGap = 0.0\n",
    "barHatches = [\"\",\"//////\",\"......\"]\n",
    "#barlabels = dat1.func\n",
    "\n",
    "#plt = brokenaxes(ylims=((0, 35000), (720000, 730000),(1010000,1020000)), hspace=.05)\n",
    "\n",
    "r1 = np.arange(len(dat0))\n",
    "\n",
    "bar_labels = [\"SM measurement\"]\n",
    "bar_ticks = [\"Rocket-S\",\"Rocket\",\"BOOM\",\"FU540\"]\n",
    "nextbar = 0\n",
    "\n",
    "next_bottom = pd.Series([0]*len(dat0),index=[\"rocket_small\",\"rocket\",\"boom\",\"freedom\"])\n",
    "\n",
    "ax = plt.gca()\n",
    "#next_bottom = \"\"\n",
    "\n",
    "i = 0\n",
    "for func in dat0.columns:\n",
    "    ax.bar(r1, dat0[func],\n",
    "           width=barWidth,\n",
    "           bottom=next_bottom, \n",
    "           label=bar_labels[i], \n",
    "           color=colors[2],\n",
    "           edgecolor='black',\n",
    "           linewidth=_linewidth)\n",
    "    i += 1\n",
    "    #print (dat1[func].add(next_bottom))\n",
    "    #print (dat1[func])\n",
    "    next_bottom = next_bottom.add(dat0[func])\n",
    "    #to_acc.append(func)\n",
    "    nextbar += barWidth\n",
    "    #next_bottom = func\n",
    "    #break\n",
    "\n",
    "#ax.legend()\n",
    "#h, l = ax.get_legend_handles_labels()\n",
    "#ax.legend(h, l)\n",
    "#handles, labels = ax.get_legend_handles_labels()\n",
    "#print (labels)\n",
    "#ax.legend(handles[::-1], labels[::-1], title='Line', loc='upper left')\n",
    "\n",
    "#handles, labels = ax.get_legend_handles_labels()\n",
    "#ax.legend(reversed(handles), reversed(labels), ncol=1, loc='best',handlelength=0.7)  # reverse to keep order consistent\n",
    "plt.xticks([x - barWidth*2/3 for x in r1],bar_ticks,rotation=_rotation)\n",
    "plt.yticks([0, 2000000, 4000000, 6000000, 8000000 ])\n",
    "ticks = [int(x/1000) for x in ax.get_yticks()]\n",
    "ax.set_yticklabels(ticks)\n",
    "plt.ylabel(\"kcycles/page\")\n",
    "plt.title(\"(a)\")\n",
    "fig.savefig(\"hash.pdf\", bbox_inches='tight',format=\"pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> v2/figures/benchmarks/benchmarks.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import scale as mscale\n",
    "from matplotlib import transforms as mtransforms\n",
    "# from brokenaxes import brokenaxes\n",
    "#from scipy.stats.mstats import gmean\n",
    "\n",
    "plt.rcParams[\"legend.labelspacing\"] = 0.2\n",
    "plt.rcParams[\"legend.columnspacing\"] = 0.4\n",
    "plt.rcParams['font.size'] = 28\n",
    "plt.rcParams['hatch.linewidth'] = 0.3\n",
    "_figsize=(15,5)\n",
    "plt.rcParams['axes.linewidth'] = 3\n",
    "#plt.rcParams['figure.figsize'] = 6,4\n",
    "_linewidth = 2\n",
    "plt.rcParams['xtick.major.width'] = 2\n",
    "plt.rcParams['ytick.major.width'] = 2\n",
    "legend_loc = \"upper right\"\n",
    "plt.rcParams['text.color'] = 'black'\n",
    "keystone_file_path = \"iozone.keystone.csv\"\n",
    "baseline_file_path = \"iozone.base.csv\"\n",
    "colors=[\"#FF800E\",\"#006BA4\",\"#ABABAB\",\"#595959\",\"#5F9ED1\",\"#C85200\"]\n",
    "color_for_bars=[\"#fdfdfd\",\"#FF800E\",\"#006BA4\",\"#ABABAB\",\"#595959\",\"#5F9ED1\",\"#C85200\"]\n",
    "benchmarks = [\"coremark\", \"beebs\", \"torch\", \"rv8-bench\"]\n",
    "plugins = [\"noplug\", \"cache\", \"dyn\"]\n",
    "\n",
    "##### READ THE DATA #####\n",
    "\n",
    "data = {}\n",
    "for bench in benchmarks:\n",
    "    try:\n",
    "        data[bench]\n",
    "    except KeyError:\n",
    "        data[bench] = {}\n",
    "        \n",
    "    for plugin in plugins:\n",
    "        data[bench][plugin] = pd.read_csv(\"%s.%s.csv\"%(bench, plugin), delimiter=\",\")\n",
    "        data[bench][plugin].columns = data[bench][plugin].columns.str.strip()\n",
    "        data[bench][plugin].set_index(\"benchmark\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(benchmark             wikisort\n",
       " baseline                 13685\n",
       " keystone               13671.8\n",
       " cache                  13672.1\n",
       " dyn                    13671.8\n",
       " overhead              0.536411\n",
       " overhead (cache)       0.43239\n",
       " overhead (dynamic)    0.450124\n",
       " dtype: object, benchmark                   bs\n",
       " baseline              0.000263\n",
       " keystone              0.000263\n",
       " cache                 0.000263\n",
       " dyn                   0.000263\n",
       " overhead             -0.554702\n",
       " overhead (cache)      -0.57101\n",
       " overhead (dynamic)   -0.602568\n",
       " dtype: object, benchmark                   bs\n",
       " baseline              0.000263\n",
       " keystone              0.000263\n",
       " cache                 0.000263\n",
       " dyn                   0.000263\n",
       " overhead             -0.554702\n",
       " overhead (cache)      -0.57101\n",
       " overhead (dynamic)   -0.602568\n",
       " dtype: object, baseline              1187.162038\n",
       " keystone              1186.434013\n",
       " cache                 1186.591324\n",
       " dyn                   1186.137533\n",
       " overhead                -0.061821\n",
       " overhead (cache)        -0.070924\n",
       " overhead (dynamic)      -0.106974\n",
       " dtype: float64)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "###### CPU-bound benchmarks\n",
    "concat_beebs = pd.concat([data[\"beebs\"][\"noplug\"].drop(columns=[\"base\",\"keystone\"]),\n",
    "                          data[\"beebs\"][\"cache\"][\"keystone_internal\"],\n",
    "                          data[\"beebs\"][\"dyn\"][\"keystone_internal\"]], \n",
    "                         axis=1)\n",
    "concat_coremark = pd.concat([data[\"coremark\"][\"noplug\"].drop(columns=[\"base\",\"keystone\"]),\n",
    "                             data[\"coremark\"][\"cache\"][\"keystone_internal\"],\n",
    "                             data[\"coremark\"][\"dyn\"][\"keystone_internal\"]], \n",
    "                            axis=1)\n",
    "\n",
    "dat = pd.concat([concat_beebs, concat_coremark], sort=False)\n",
    "dat.columns = [\"benchmark\", \"baseline\", \"keystone\", \"cache\", \"dyn\"]\n",
    "\n",
    "# remove outliers\n",
    "dat = dat.drop(dat[dat.benchmark == \"aha-compress\"].index)\n",
    "dat = dat.drop(dat[dat.benchmark == \"aha-mont64\"].index)\n",
    "dat = dat.drop(dat[dat.benchmark == \"miniz\"].index)\n",
    "\n",
    "dat[\"overhead\"] = ((dat.keystone - dat.baseline)/dat.baseline)*100\n",
    "dat[\"overhead (cache)\"] = ((dat.cache - dat.baseline)/dat.baseline)*100\n",
    "dat[\"overhead (dynamic)\"] = ((dat.dyn - dat.baseline)/dat.baseline)*100\n",
    "\n",
    "dat.max(), dat.min(), dat.min(), dat.mean()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABEkAAAGHCAYAAABMPwwuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzs3Xd4FNX6wPHvpIeEEBJ6AiShGC4gRZCqIFWpgoAKSA0WkKaICFIEFLwqF/hRrtKv1NC5iEhooWMkoRdJ6EU6BkIKIef3R9i5m+zupBBYAu/nefZh2T3nzLuTObOzZ07RlFIIIYQQQgghhBBCPO8c7B2AEEIIIYQQQgghxNNAGkmEEEIIIYQQQgghkEYSIYQQQgghhBBCCEAaSYQQQgghhBBCCCEAaSQRQgghhBBCCCGEAKSRRAghhBBCCCGEEAKQRhIhhBBCCCGEEEIIQBpJhBBCCCGEEEIIIQBwsncAzwJN05S9YxBCCCGEEEIIIYRtSiktozTSk0QIIYQQQgghhBACaSQRQgghhBBCCCGEAGS4TY5TSkbeCCGEEEIIIYQQTwNNy3CETRrSk0QIIYQQQgghhBACaSQRQgghhBBCCCGEAHLJcBtN0/IAzYDqQDWgBFAA8AT+Bk4AYcAMpdTFTJQXDPQFmgB+QDxwElgCTFdKJTyGjyGEEEIIIYQQQoinmJYb5tDQNK0aEJGJpHFAH6XUPIOyugHTATcbSY4BzZVSp7MQn74Tc8P+FEIIIYQQQgghngfmc5JkZgng3NRIsgbYAuwDzgKXgQek9gRpDnQkteFDAS2UUuuslNMEWAc4AteBb4DdpPZI6Qx0fZj0GPCyUupuJuOTRhIhhBBCCCGEEOIp86w2kjgqpR5kkOZlYAfgDEQppaqme98JOAqUAe4C1ZRSJ9Kl+RIY8/C/I5VSozMZnzSSCCGEEEIIIYQQT5lnspEkszRNWw80ffjfvOY9QTRNewtY9vC/w5VSY63kdwCOk9qQcgsopJRKzsR2pZFECCGEEEIIIYR4ymS1keRZW93mjtlz13TvtTV7PttaZqVUCmCazyQ/UD/HIhNCCCGEEEIIIcRT7ZlpJNE0rSDQ8OF/ryulbqRLUvfhvyeVUpcMitpiJY8QQgghhBBCCCGecbliCWBbNE1zA4oBjYDBpPb+AJiYLp0nUPzhf49mUOxxs+f/yIEwhRCPgXm3OXuQoXVCCCGEEEI8e3JdI4mmaS2A/xokmQt8l+41P8D0i+qCUflKqZuapt0D8vC/hhUhhBBCCCGEEEI843JdI4mBaOADpdRmK+/lNXuemWV975LaSOJplMh8wlYhhH10nX3gsZTr4qAo7ql4wVejoDs4PRycGHfjMgDHjh17LNsVQgghhBBCpHJ0dMTT05P8+fPj7u7+RLaZGxtJwoGKD5+7AiWBVkBn4GdN04Yppeamy2O+N5MysY1EK/mEEM8JT2dFyyAo4O1F3rx5cXR1Q9Mc0DSNG9p9AMqVK2fnKIUQQgghhHh2KaVITk4mNjaWCxcuULhwYby8vB77dnNdI4lS6g5w2OylfcAKTdN+Bn4B5miaVkIpNdosTbzZc5dMbMa0Mk68USLT8kHSo0SIZ4eLQ2oDSQm/wrh5PP6TsBBCCCGEEMKSpmk4Ozvj6+uLh4cH586dw9XVFVfX9AvZ5qxnZnUbpdQmYNLD/47UNC3Y7G3zpYENh9CkS5OZoTlCiGdIcU9FAe+80kAihBBCCCHEU8LNzY18+fIRGxv72Lf1zDSSPLT64b8OQFuz1y8Cpt4e/kYFaJrmQ+p8JADnczQ6IcRT7wVfjbx582acUAghhBBCCPHEeHp6EhcX99i386w1klwze17S9EQpdZf/NXhktKyveQ+UjJYLFkI8Ywq6g6Orm73DEEIIIYQQQphxc3MjMTEx44SP6FlrJPEze55+qMyOh/+W0TStmEEZ9a3kEUI8J5wcQNOetVOjEEIIIYQQuZuDgwMpKSmPfzuPfQtPVnuz54fSvbfC7HkPa5m11F9GXR/+9xapK+kIIZ4zmqbZOwQhhBBCCCGEmSd1jZ4rGkk0TXtP0zTDCVc1TesAfPDwv38Da9IlWQ2cfPj8c03TXrBSzBdA2YfPJyql7mczZCGEEEIIIYQQQuQyuWUJ4E+BKZqmrQS2kdrYEQt4kDqHSDvgjYdpFdBfKXXTvAClVLKmaR8D60hdvWaHpmlfA7sf/r8z0O1h8mPAhMf5gYQQQgghhBBCCPF0yS2NJABepA6F6WqQ5ibQVym10NqbSqkNmqaFANOBAsC/rCQ7BjR/ONmrEEIIIYQQQgghnhO5pZGkNdAQaACUBwqT2siRBFwHDgLrgYVKqdtGBSml5mqatgfoBzQhdbLXeOBPIBSYrpSKf0yfQwghhBBCCCGEEE+pXDEniVLqrFJqtlKqs1KqilKqmFLKRSnlqZQKUEq1UkpNy6iBxKy840qp3kqp0kopd6WUj1KqplJqgjSQCCGeVqNGjULTNJlYNhsWL16MpmkEBgaSnJxs11i2bt2q/x23bt1q11iyqmHDhmiaxpgxY+wdSpZJ/Xm8bt++TaFChdA0jfBw+8977+/vj6ZphISE2DuULJkzZw6aplG+fHm7n6uySuqYsKZz585omkbp0qXtHUqWxcTE4ObmhpOTEzExMXaNJTk5Wa9fY8eOtWssWTVy5Eg0TaNp06b2DiXTckUjiRBCPI1MX1Y5+RA5Lz4+nsGDBwMwbNgwnJxySyfKp8/IkSMBGD9+PBcuXHiksqT+PFtGjRrFtWvXqFevHvXq1bN3OLnWe++9R1BQEEePHmX69OmPVNbjqGNSz8Tz5NNPPyUxMZHOnTtTqlQpe4eTaw0YMAAvLy82bNjAf//7X3uHkynSSCKEEOKZNnXqVM6fP09AQABduxpNa/VoTD8gRo0a9di2YW+vvvoq9erV4969e7nuTlZu9rTfQTx37pz+g/5xHv+5+Y50Zjk5OfHFF18AMHbsWOLi4uwc0fPhaa9j4snbs2cPq1evxtHRkS+//PKxbadu3bpomkajRo0e2zbsLX/+/PTt2xdIvVmllLJzRBmT22lCCPGIHjx48MhlODo65kAkIr2EhAS+++47APr164ezs7OdI8r9Bg0aRHh4OLNnz2b48OH4+fk9UnlqlNcjx6SNin3kMkT2jR8/nqSkJKpWrUr9+vXtHU6u17VrV7744guuXr3Kjz/+yCeffPJo5c0+kCNxzetRKUfKESI3GD16NACtW7d+phtmn5T+/fvz7bffcujQIVauXEnbtm3tHZIh6UkihBDimbVw4UKuXr2Ko6Mj7777rr3DeSY0bdoUX19f7t+/z7Rp0+wdjrCzW7duMW/ePCC1p4d4dM7OznTo0AGAKVOmkJKSYueIhHi+HD9+nPXr1wNyXsspBQsWpEmTJgBMmjTJztFkTBpJhBBCPLNmzJgBpE44WqRIETtH82ww/wE3Z86cHOlJJXKvhQsXcu/ePWmIzGGdOnUC4PTp02zatMnO0QjxfJk1axZKKby9vWnevLm9w3lmmM5r27Zt488//7RzNMakkUQIIXKp2NhYvvrqKypWrEjevHnx9vamTp06zJw50/DOY0pKCps3b2bQoEHUqVOHAgUK4OzsjLe3N5UrV2bQoEGcO3cuw+1HRUXRq1cvgoOD8fT0xNXVFT8/P6pUqUJISAihoaEkJibazP/3338zbtw46tatS8GCBXFxcaFw4cK88cYb/Oc//3nkH99nz55lz549ALz11luZyrNnzx66detGUFAQefLkwcvLiwoVKvDJJ5/Y3CcBAQFpJjP86quvLCY67Natm+F2ly9fTuPGjSlUqBBubm6UKlWKfv368ddff2Uq7sjISD788EOCg4PJmzcvefLkoXTp0oSEhHDggO2u9ulX2lFKMXfuXL1RydHRkTfffNMiX7t27QC4fPlyrluhx8jx48cpUaIEmqbh7e3Njh07AHjxxRfRNI0KFSpkWEZCQgLe3t5omma1O3FkZCQhISEEBwfj4eGBq6sr/v7+VKlShV69erFs2TKSkpL09P7+/mmGiQ0fPtzi+DJfwWXjxo3666b4ly5dSqNGjfTjq3Tp0vTv358rV65ke1+ZLFmyBIDatWtnqiHy+vXrjBgxgmrVqpE/f37c3NwoXrw4HTp00O/cpvfll1+iaRoLFiwAUlecSL8PMpqQ+cSJE7z//vsEBgbi5uZGwYIFadGiBVu2bMnU57x16xbffPMNderU0c9XRYoUoVmzZsyfP9/wnJt+pZ19+/bRo0cPPRZN07h7926aPLVr16ZYsWJAakPUs0Lq2KM5duwYAwYMoFKlSvj4+ODm5kZQUBCNGjVi4sSJVifUjouLY/HixfTs2ZNKlSrh5eWFs7MzBQsWpH79+kyYMCHTc9/ExcUxceJEGjduTNGiRXF1daVIkSJUq1aNAQMGsHPnzgznm7h9+zYjR46kQoUKeHh4kC9fPmrXrp3htYtJcnIyc+bMoUWLFhQrVgxXV1d8fHyoVasW48eP586dO5n6LEZM57WWLVvi4uKSYfpz587x6aefUqFCBby8vHB3dycoKIhu3brp1yHpmeZY2rlzJwCbNm2yOO4yGuYTERFBx44dKV68OK6urhQtWpS3336bqKioTH3OS5cuMXToUF566SV8fHz067i33nqLtWvX2sxnbQ6fzZs306FDB0qUKIGLiwsFChSwyNe6dWv9XL1o0aJMxWg3Sil5POIDUKaHEOLJMNW5rrMP5Ohj2+/71alrcTYfERERKiIiIk0MDx48eORHZs4hI0eO1NOdPn1alS5dWpmff8wfjRs3Vvfu3cuwHFuPPHnyqBUrVtiMZdKkScrBwSHDco4dO2Y1//r165WPj49h3tq1a6urV69m8oiwNHfuXL2sAwcOGKZNSUlRAwYMMIzHzc1N/fzzzxZ5S5YsmeF+6Nq1q55+y5Yt+uubNm1S7733ns18RYsWVX/++afNuJOTk1Xfvn2Vpmk2y9A0TY0ePdpqfvNYfv31V9WkSROL/K1bt7bId+fOHf3v/8knnxjuW1v0Y36U1yM/slp/rPn9999VgQIFFKCKFCmi9u/fr783efJkPe+ePXsMtzN//nw97dq1a9O898MPP2Sq3pw8eVLP4+fnl2H6nj176unDwsL017du3ao6duxoM1+xYsVUdHS04ecxcu/ePeXi4qIA9dlnn2WYPiwsTOXLl8/ws3To0EElJCSkyTds2LAM94Gjo2OaPKb91rNnT7Vs2TKVJ08em/Vj2rRphnGvW7dO5c+f33D7devWVdeuXbOa3zyWqVOnKicnJ4v8d+7cscjXtm1bBajChQurlJSUDPdvevr5J4e+HzOqZ1LHcr6OmTx48EANHjw4w8/WsGFDi7x16tTJ8POVKlVKnThxwjCGzZs3q0KFCmVY1vnz59Pk69Spk76No0ePqoCAAJt533nnHcMYoqOjVfny5Q237+fnp/bt25f1nWy2DVNZU6dOzTD9f/7zH+Xm5mYY04ABAyzqsGm/ZPR3Mbl//77++pgxY9TkyZOtnksA5ezsrFavXm0Y96xZs5S7u7vh9tu2bavi4uIs8qaP5YsvvrDI6+vra3W7VatWVYB6+eWXM9y3thw9ejTLecxjU5n4fS8TtwohRC7UoUMHTp06RUhICB06dMDHx4ejR4/yww8/cODAAcLCwujevTuLFy+2yJucnEzRokVp06YNtWrVIigoCDc3N86fP8+uXbuYNm0ad+/epWPHjkRGRlKuXLk0+Q8ePMjAgQNJSUkhICCAPn36UKVKFXx9fYmLi+PkyZOEh4ezevVqq7Fv2rSJFi1akJycjK+vLx9//DFVq1bF39+fa9eusWrVKmbMmMGuXbt488032bp1a7YmXN2+fTsAHh4elC9f3jDtsGHDmDhxIpB6V3HIkCFUr16dxMRENmzYwA8//EB8fDxdunQhf/78abrfbtiwgaSkJCpWrAjARx99RO/evdOUnz9/fqvbHT58OLt27aJ58+Z0796dwMBAbty4wdy5c1m4cCGXL1+mR48e+mdJr1evXsyZMweAGjVqEBISQqlSpfDy8uLo0aNMnTqVvXv3MmLECHx8fOjTp4/NffD5559z8OBBPZaAgABu3Lhh9U6op6cn5cuX59ChQ4SHhxvs2dxh06ZNvPnmm9y9e5fAwEDCwsLSLPfYuXNnBg8eTEJCArNnz6ZGjRo2y5o9ezYAxYoV4/XXX9dfj4qK4rPPPiMlJYXAwED69OlD5cqV8fHx0evN1q1bWbNmjUVsCQkJVK5cGYC+ffvy/vvvp0nj4+NjNZahQ4eya9cuWrZsSdeuXQkMDOT69evMmTOHxYsXc+nSJUJCQjLdmyK9vXv36nfkX375ZcO0UVFRNG/enKSkJJycnPjwww9p06YNXl5eHDp0iO+//56jR48SGhqKo6Njmt4T/fr145133uGLL75g7dq1FC9enHXr1qUp39bStPv372f+/PkULVqUTz75hOrVq+Pg4MDWrVsZO3Ysd+7cYcCAATRq1IgyZcpY5N+wYQMtW7bkwYMHFChQgL59+1KlShX8/Py4evUqK1euZObMmezYsYO2bduyefNmm71a9uzZw9y5c/H392fQoEFUq1aNlJQUdu3aZfUcV6NGDVasWMGVK1c4ceIEwcHBhvv4aSZ1LHt1zOTDDz/Uh48WLlyYPn36ULduXby9vbl58yaRkZGsWLHCaj1ITk7mxRdfpFWrVrz00ksUK1YMpRRnz55l+fLlLFu2jJiYGNq0aUNkZCSurq4WZWzbto2mTZty//59HBwc6NixI23atKFkyZLcv3+fEydOsGHDBlatWmXzM9y9e5eWLVty/fp1hg4dSuPGjfHy8uLw4cOMGTOG6OhoFi9ezOuvv251JbrLly9Tp04drly5gouLCz169OC1114jMDCQ+Ph4tm7dysSJE7l48SJNmzYlKioKf3//LO9r8+/bjM5ra9eupWvXriilyJMnDwMHDqRp06a4uroSERHB+PHjuXDhAhMnTsTd3Z1vvvlGzzt+/HiGDBlCly5diIqKombNmvrf2MTa3wJg3bp17NmzhwoVKtC/f39efPFFkpKSWLduHd9//z1JSUl0796d6Ohoq9cfs2fPpmfPngCUKFGCvn37Ur58eQoXLsyFCxdYsGABoaGhrFixAhcXF8NeH0uXLuXgwYNUrFiRAQMGULFiReLj4/njjz+spq9RowaRkZH88ccfxMXF4eHhYbiP7SYzLSnykJ4kQjxtTHXuee1JAqh58+ZZpElMTFT169fX02zYsMEizenTp1VSUpLN7Zw/f16/s9a5c2eL94cPH64A5eHhoS5fvmyznLi4OBUfH2/xWtGiRRWg6tevr2JjY63mXbt2rX7HbObMmTa3YaRcuXIKULVq1TJMd/jwYX1bZcqUsXo3+Pfff9fvRBctWtTiTrdS/zseRo4cabg9894bRum7d++upzG/42qyYsUK/f3JkydbLSM5OVm9++67ClB58+ZVN2/eNIxlyJAhhrGb69atmwKUi4uL4fFki37M27knybJly/TeEBUrVlSXLl2ymr9z584KUF5eXlbvrCmVWrdMvXq++OKLNO+Z7rTlzZtXXblyxWacd+/etTi+0t+1M2J+l9sovXkPpsOHDxuWacvXX3+tlxETE2OY9qWXXlKAcnBwUGvWrLF4/969e6p27dp6eevWrbNIY35HOiPmvQNeeukldfv2bYs0Gzdu1NMMGjTI4v07d+7od84bNmxotbeHUkqtWrVK/7vPnTvXMJaKFSuqW7duZRh/+vjmz5+fqTzmcvp7MqN6JnUsrZyoY0optXr1ar2cGjVqqBs3bthMe+7cOYvXjHojKpXas9P0HWjt+I2Pj1fFihVTgHJ3d1dhYWE2y7p27ZrF9755jwlvb2916NAhi3xXrlxRvr6+ClDVqlWzWnazZs0UoPz9/W1+pujoaL3OduvWzehj29SrVy8Fqb3TjL7bEhMT9euZPHnyqN9//90izbVr11TZsmX1c5+1z27q6WOtF5A582MUUM2aNVOJiYkW6WbNmqWnmTJlisX7Z86c0XuQdO7c2WoZSqXt3bV161bDWBo2bGj1usiamTNn6vl27NiRqTzpPYmeJDIniRBC5ELNmjWjS5cuFq+7uLgwa9YsfUnhKVOmWKQJCAgw7Jnh7+/PZ599BsCaNWtMjcE60zwZZcuWNZyDIE+ePLi5uaV5bc6cOVy+fBlnZ2fmz59P3rx5reZt3ry5Po+I6a5hVpnGZhcuXNgw3bRp0/Rx0D/++KPVcbTVq1dnyJAhQOrdrGXLlmUrpvSqVKnCyJEjrb43ePBg/bm13hqmO1LNmjWjb9++VstwdHRk6tSpuLq6cufOHcO4S5cuzZgxYzIde6FChQBISkqyOg4+N/jpp5/o0KEDSUlJ1KlTh23btlG0aFGraU1zEsTGxrJ8+XKraebMmaPXlx49eqR5z1RvgoOD9X1njWkOhZxQvXp1hg0bZvW9jI6vzDD/uxvVs927d7Nv3z4AunXrRsuWLS3SuLu7M2/ePP3cNXny5GzFZM3cuXPJly+fxesNGzbkpZdeAqzvg1mzZnH16lVcXFyYP38+np6eVstv3bq1PndPRuer6dOn4+3tnam4zY+TU6dOZSrP00bqWKpH6XFnOte7u7uzdOlSm71aAIoXL27xmrUeUuaaNm1Ks2bNAKz2BJk7dy6XLl0CYMyYMTRq1MhmWQUKFLD43jc3duxYq/POFCpUSJ+7KzIy0mKOngMHDui9xyZPnmzzM5UqVUr/eyxatIiEhASbsdhiOq/lz5/f8Fpp+fLlXL58GUDvfZpegQIF+Pe//w2kzgc3derULMdjjbu7O3PnzrU6X0rXrl3149/acTdx4kTi4+MpXLgwP/30k805V0y95sD4vObo6Mjs2bMzXadyy3lNGkmEECIXSn9xaC4oKIj69esDqRNpZTQBamxsLKdPn+bIkSMcPnyYw4cPkydPnjTvmTNNJnj06FF+//33LMVtugCrXbs2fn5+hmlfffVVIHVisuTk5CxtJzExUZ+8zeiCEiAsLAxI3W+vvfaazXS9evWyyPOoOnXqZHOYgGlCXLC8kLh06ZLelbV9+/aG28ifP79+Ubp7926b6d55550MJ780Z75fMzvB7NNk3LhxfPDBB6SkpNCsWTPCwsIMf7zWq1ePsmXLAqk/ntNTSulL4darV89iwj1TvTl06JDeYPC4GR1f5cuXx93dHcj+heq1a9eA1MZZoy7T5vXFfALM9EqXLq3XwfDwcO7fv5+tuMxVrlzZcDLQatWqAdb3gel89corr2Q4Ka3pfLV3716bk08GBARQp06dTMUNUsfSe17rmOl7tl27dlYbQbJT5smTJ/Xv+8OHD+s/XK1N9G2awNPd3Z0PPvgg29vVNI2OHTvafN9UF1NSUjhz5kya90x10c3NzWojqzlTXUxMTCQyMjLLcZrOa5m9dgD0oSvWvPbaa/qxmlPXDk2bNqVgwYJW33N0dNQbN4zOay1atNCPT1tM+9Lo2uGVV16hRIkSmYobcs95TRpJhBAiF8ponKzp/bt371o0ckDqyi99+/YlICCAfPnyERQURIUKFahYsSIVK1ZMMx77+vXrafK+++67uLi4kJiYSJ06dWjRogXTpk3j4MGDGc5Mb/phHx4ebjGLe/qHqXfE/fv3uXnzZsY7xcyNGzf050YX5YmJiZw8eRKAmjVrGpZZpEgRAgICgNSL8JyQfr6X9ExjidPP1h8REaE/7969e4b70vSDweiCpFKlSlmK3fxCJ7MrIzwtPvnkE4YOHQqk/shZvXp1hheL8L8f+Nu2bSMmJibNexs3buTs2bOA9Qvmjh074uzsTEJCAjVr1qRly5ZMnz6dQ4cOZWpFh+wwOr5Mq4uA5fGVWaZ6llHPiMOHDwPg5OSk99ywxVQP4+PjiY6OzlZc5jKqY6bj2No+MJ2vrK06kf4xcOBAIPWccvv2bavbkjomdczkwoULaRopzB/mDQRRUVF6z5lXXnkl23Fu376d9u3b4+vrS6FChShbtqz+fV+xYkW9p0D673tAb2ioUqWKzd5UmVGkSBGb83NB2uM9/f4y1cWEhAScnZ0N66KpgQCy9yM8q+e1EiVK6A10tpjOazExMcTHx2c5pvSye167ceOGfnzNmjUrw/PapEmTgOfz2kEaSYQQIhcy6koMabu+mzcYAPz666/84x//YMqUKfoFp5H0X+gvvPACoaGh+Pr6kpyczC+//EKfPn2oVKkSBQoUsLmU5/37923+eMjIvXv3spTe/M6eUXfbW7du6c8z2qeAfjc5q402tph67Nji4JD6NZ2+N9DVq1eztT2j/Wh08WqN+XGRnYl17elf//oXkNpbZ968eZnuQdO1a1ecnZ1RSukT5pqYfmR4eXlZXXL6H//4B4sXL8bHx4fk5GTWrl1L7969efHFFylQoABvv/02GzZseMRPllZ2j6/MMtWzjLq0m+qLt7d3hstpmvfYyIl6lt19kJCQYNHlP7Ns1TOpYxl7XurYkCFD0jRSmD/Me1uZejUANocpZWT48OG8+uqrLFu2LMM6Ze0HvKnhJLvbN8nsvoIn851nS1bPa1m5djDP9yjk2uHxk9VthBAiF7LVvdck/TwiJjdu3KBjx47cu3cPT09PBg0aRNOmTSlVqhT58uXTf8Bs3ryZhg0b2iyrdevWNGjQgKVLl7J+/Xq2b9/OX3/9xa1bt1i6dClLly6lWbNmLFu2TL97aP5l3aZNG0aPHp3pz5vR0Jz0zO8AZfaCJKN9Crb365Nmvi/nzZtH1apVM5XPaEiEaS6IzDLfr5mdY+Fp0a5dO5YtW8bx48fp3bs3//73vzP19y9UqBCtWrVi+fLlzJs3j9GjR+Pg4MDt27f1LszvvvuuzQvYtm3b0rhxY0JDQ/V6c+XKFW7dukVoaCihoaG0bNmS0NBQw3H9TwvT3z02Npbk5OQMfwjnpjpmPsSvffv2jBgxItN5bQ3NkTomdexRZGb/pffbb78xduxYIHU426BBg6hTpw7FixfH09NTPyaHDh3KuHHjDOtfdrafU0zfeQEBAfz3v/9Yxo86AAAgAElEQVTNdL7sDE8y1bVn/dqhf//+hsMfzRl9xmf1vCaNJEIIkQtduXLF8Mvf/G6Br6+v/nzp0qV6b46VK1fanIAtMxcHefPmpUePHvr8KCdPnmTt2rVMmTKFU6dOsW7dOoYNG8aECROA1LHEHh4exMXFcevWLcN5Ah6Vu7s7BQsW5Nq1a2l6i6RnfgfE2lK36ZnSZDRW+XEzn1xWKfVY96Ut5vs1K+ORnwaLFi0iJSWFFStW8NNPP+Hg4MC0adMydbHbq1cvli9fzoULF/jtt9944403WLBggX7X0WhsOqTWm549e+rp/vzzT73enD59mv/+97+MGDGCf/7zn4/+QR+zkiVL6s9v375tddJj+F99uXXrFklJSYa9SczroT3rmaenJ66uriQmJj7285UtUsee3To2f/585s+fn2E68zplmjw1K0xLyvr6+rJnz5401wPmjL7zfX19+euvv7K1/Zxi2g9XrlzhhRdeeKw9EEqWLElkZKThtQOknp9iYmKydO1gymcv5sdTXFycnNcMyHAbIYTIhTKaMNU0Z4WHhweBgYH660eOHAFSv6SNZqi3tb69kTJlyjBw4ED++OMPfbhPaGhomjSmscK7d+8mNjY2y9vIivLlywOpF8i2uLq66rPkZ7RPr1y5oo/lrVixYs4EmU3mY66tDW16Ek6cOAGkdsHOandbe3NycmLJkiW0bdsWgH//+9/06dMnU3f7GjdurDcOmLr/m/6tUKGC1RUOjJQtW5ZPPvmEiIgIfSK+9PXGnndwjZjqGBjXM9OFeHJycoYTKe7duxdIbehMPzHnk94Ppnq2c+fObA+9eRSmOgZp93VuIHUsZ5j3Ety2bVuW85u+8xs2bGizgQSMv/NN8whZW3XmSTHVxfj4+Gzth6ww1bW4uDjDhiHTee3cuXMZzn1iOq+VKlXKYm6eJ3nsFSlSRB82FRYW9tjm6jGSW85r0kgihBC50Ny5c22+d+bMGbZs2QJAgwYN0nSFNHUhT0hIsPnleO/ePX7++edsx5Y/f379wi79JHCmZTITExP1MeuPS40aNQA4ffq01cnoTBo3bgxAdHS04cXXzJkzLfKYM3XdTkxMzFa8WVGqVCn9Am358uU5MsFlVpka4kz7ObdxcnJi8eLFtGnTBkhdmvXjjz/OMJ+Dg4N+h3rNmjVs3rxZ/+Gf0R1uI76+vlSuXBmwrDeOjo76UJYncXxllvnf3nwy4fTM64vRUpIxMTFs3rwZSF29JP3d4idZx+B/56v4+Hh9AsMnyfTDytHRUV/5IzeROvboChYsqE/6uXz5cs6fP5+l/KbvfKMJMv/44w/D1YBMq8kkJCToy9k+aaa6CPDtt98+1m3l9HktPDxcnyDe3tcOkDpcGlIn8F+0aNET2aY503mtYMGCBAUFPfHtZ5Y0kgghRC60du1aFixYYPF6UlISISEh+rjTPn36pHnf1Gvi3r17FnfSIHW8akhIiOHdk5UrVxp2Q71586Z+wWXeiwXggw8+0Cc5Gzt2LCtWrLBZDqSuIpOV8cfmzC9GjC50evfurU9y9uGHH1r9bJGRkYwbNw5I7TnRrl07izSmuzPpV2R4XExzJNy/f582bdoY/s0ePHjAggULuHDhQo5s++TJk3r37CZNmuRImfbg7OzMkiVL9AvwadOm6asqGenRoweOjo4kJSXRqVMnIHUZ3M6dO9vMs3LlSsOJi69fv05UVBRgWW/gyR9fmVGhQgV9VQejnli1atXS70bPnj2b3377zSJNQkIC3bt3189d/fr1s0hj2gd//fVXtiZkzKqPPvpI757+1VdfsXr1asP0Bw4c4Jdffsmx7Zv2aY0aNfDy8sqxcp8kqWOPbsiQIUBqY1379u0Nv3/TN6KYvvPDw8OtrnR39epVunTpYrj9Ll266PtmxIgRbNq0yWba69evZzjhaXbUqFFD/64JCwtjyJAhhr2S/vrrL6vLSGdG/fr19QZao/PaW2+9pe+XcePGsX//fos0N27c0JdNdnBwsLgmg/8dd9ldJjqrBg8ejKurK5B6jWi0vC+k9mDavn17jm3fdD1mrcHoaSKNJEIIkQtVr16dLl268MEHH7Bp0yb27dvHggULqFGjhn4B065dO5o2bZomX4cOHfQvx+7duzNkyBA2bdrEH3/8wbx586hRowaLFi2iTp06Nrc9adIk/Pz8aNeuHdOmTWPLli3s37+f8PBwJk+eTM2aNfU5UXr37p0mr6enJ6GhoTg7O5OcnEy7du148803WbhwIb///jv79u3j119/5ZtvvqFWrVq8+OKLhIeHZ2sfvfrqq3r3YqOLuvLly/P5558DcOzYMapUqcL06dOJiIhgx44djBgxgldeeYW4uDg0TWPGjBn6PjRXu3ZtIPXO548//sjhw4eJjo4mOjo62zPKG2nfvr2+VPPhw4f1z/Hbb7+xf/9+du/ezaJFi+jXrx/Fixenc+fO2V5dKL2NGzcCqRd9rVq1ypEy7cXZ2ZnQ0FD97tqUKVOs/kA35+fnx+uvvw78b2nE1q1b25yTA+CHH37Az8+P9u3bM336dLZu3cr+/fvZunUrkyZNolatWvrd7fT1Bv53fK1cuZIZM2Zw5MgR/fgyXwHjSTP9+N2yZYth1+0ZM2bg4uLCgwcPaNmyJQMGDGDLli3s27ePuXPnUq1aNf1C/N133+WNN96wKMO0D5KTk/nwww/Zu3evvg8exw9bLy8vlixZgrOzs94Y2bZtWxYtWkRERIR+vvr666+pWbMmlStXzrEfEzdv3tR/0Jt6YuRWUsceTevWrfW5v/bu3Uu5cuUYO3as/vm2bNnChAkTqFu3rp7OxNQAcvfuXV555RWmTJnC7t272bVrF9999x2VKlXixIkTem8Va9zd3VmwYAFOTk7Ex8fTtGlTunTpwsqVK4mMjGTv3r3Mnz+fLl26ULJkScOem49i7ty5+iTu3377LdWrV2f69Ons2rWLqKgoNm/ezP/93//RqlUrSpQooc/HklWenp76D3ijawcXFxd++uknNE3T9+/IkSPZsWMHERERTJs2jSpVqujDSz7//HOrc4CYjrtLly4xaNAgIiMj9ePu3Llz2foMRgIDA/npp58A+Pvvv3n11Vfp2rUrK1asYN++fURERLBmzRpGjBhBxYoVqVevnj5s61EdOnRIn5/lqT+vKaXk8YgPQJkeQognw1Tnus4+kKOPbb/vV6euxdl8REREqIiIiDQx5OTDyMiRI/V0p06dUkFBQTbLadCggYqLi7NazuzZs5WDg4PNvG+//bbauHGj/v8tW7akyV+vXr1MfZZ+/fqplJQUqzFs375d+fv7Z6qcr776KusHyEN9+vRRgCpWrJh68OCBzXQpKSmqf//+hnG4ubmpn3/+2WYZUVFRytXV1Wrerl276um2bNlic9+mV7JkSYv85h48eKCGDx+unJycMtyPLi4u6uTJk2nyZyUWc3Xr1lWAaty4cabzpGfP+mNNUlKSatWqlZ6mf//+huWtWrUqzbZ//fVXw/R16tTJMH5N09TAgQOt1ps//vhDubi4WM3Xs2dPPV1YWJj++vbt2w1j8vPzs8ifVbt379a3t3HjRsO0GzZsUPny5TPcBx06dFAJCQlW8ycnJ6uXX37Zaj5HR8dsfbZhw4ZZzW8uPDxcFStWLFPH4Ndff22RPzv7+d///rce18WLFzOdz9zjqGNG9UzqmKWcqGNKpR77/fr1U5qmGX6+hg0bWuTt0qWLzfROTk7q//7v/zJVD3777Tfl6+ub4T4+f/58mnydOnVSgCpVqpThZ8zMfj1//ryqWbNmpo7TR/l+WrRokV5O+u/N9P7zn/8oNzc3w1j69+9v83ooNjZWBQQEWM1nvs/u37+vvz5mzBjDmDKzz5cuXaq8vb0ztS/nz5+fJm9WYjE3ZMgQBShvb28VHx+f6XzpHT16NMt50p3DMvx9Lz1JxHNB0zS7PYR4HAIDA9m3bx/Dhw+nfPnyeHh4kDdvXmrVqsWPP/5IWFiYzSUSu3fvzvbt23nzzTcpWLAgzs7OFC1alNdff50lS5awePFiwyXdQkNDWbBgAd27d6dKlSoULVoUZ2dn8uTJQ3BwMD179mT37t1MmjTJZh2oW7cuJ0+e5Mcff6R58+b4+fnh6uqKq6srxYoVo0GDBowYMYLIyMgsLb2ZXp8+fdA0jUuXLrF161ab6TRNY+LEiezevZsuXboQEBCAm5sbnp6elC9fnoEDB3LixAnDrt6VK1dm9+7dvPvuu5QoUcJqb5Oc5uDgwOjRo/nzzz/5/PPPqVatGr6+vjg5OeHp6ckLL7xA+/bt+fHHH7l48aLFRJjZcfbsWXbu3AlYDufKzZydnVm6dKneM2bSpEkMHDjQZvrmzZvrE9YWL148w2FHy5cvZ/78+XTr1i1NvfHw8KBcuXKEhISwZ88eJkyYYLXevPTSS+zatYu3336bEiVKGK4Q8yTVrFlTH0pjbQigucaNGxMdHc3w4cOpWrWqvuy4v78/7dq1Y926dSxZssRm3XF0dCQsLIyhQ4fy4osv4unp+US+Z1999VViYmKYPn06zZo1S3O+8vPzo0GDBowcOZKoqCiGDh2aI9s07cs2bdroQ5pyO6lj2efo6MikSZOIiorio48+Ijg4GE9PT9zd3SlVqhSNGjVi8uTJVuvgvHnzmDdvHnXr1iVv3ry4uroSEBBAly5d2L17d6bmiYHUoZWnTp3i22+/5ZVXXqFAgQL69UO1atUYOHAge/fuxd/fP6c/vs7f359du3axZs0aOnXqRFBQEB4eHjg5OVGgQAFq1KhBv379+O233/j111+zvR3zoTQLFy40TPvee+9x/PhxBg4cSPny5fH09MTNzS3NPp44caLNc1XevHnZvXs3ffv2JTg42Oa1W05r164dZ86c4bvvvqNBgwYUKVIEZ2dn3N3dKVmyJG+88Qbjx4/nzz//1Ie8PQqllD4HSkhIyFO/BLemnpJ1m3Ozh626AE/NOtgiLXs2Vsgx8XiY/qZdZx/I0XJ7VlD4B5ax+f6NM0cBcuUkes+rli1bsnbtWjp27JjhjziRsZEjRzJ69GiCg4M5cuSIPp/L8+bMmTMEBQWhlGL48OGMHj3a3iHZzZIlS3jnnXfw8vLi7NmzeHt72zukXO3PP/8kODgYpRR79uzJtZMjPyqpY8Kevv32W4YMGUJQUBAnTpzQJ/YV2RMWFkaTJk1wcXEhOjqa4sWLZ7usY8eOUa5cuSzlMf8tqJTK8Ieh/LXFcyWnf1Abmdej0hPblhDCtq+++opffvmFJUuWMGLECF544QV7h5Rr/f3330yePBmAUaNGPbcNJJA6AalSCgcHB7p3727vcOyqQ4cOfP311xw6dIiJEycyatQoe4eUq40dOxalFC1atHhuG0hA6piwr48//pgJEyZw6tQpvYeSyL4xY8YA8P777z9SA8mT8vxe3QghhHguVK1alc6dO/PgwQP9S1pkz+TJk7l9+zY1a9akQ4cO9g7Hbu7cuaMvhdm0aVOrK2U8TzRN4/vvvwdg4sSJOTZB8PMoOjqahQsX4uTkxD//+U97h2M3UseEvXl4eOjXDGPHjtWXUxZZt2XLFrZv3463t/cjDaF+kqQniRBCiGfeP//5T4KCgnBycuL+/fv68n4ia/Lly8fIkSNp167dczfn0pUrV7hz5w6XLl1i9OjR+moXOTUHRW7XpEkTpk6dytWrVzlz5gyVK1e2d0i50oULF/jyyy8pW7ZslruT53ZSx8TTJiQkhJs3b5KQkMCFCxcICAiwd0i50t9//83IkSN5+eWXKViwoL3DyRSZkyQHyJwkT7/HNX+FEdNwGzkmHg+Zk0QI8SR17tzZYk6bHj16MGvWLDtFJMSzReqYECIzZE4SIYQQQoiniIuLC0FBQfTo0YMBAwbYOxwhnjlSx4QQ9iaNJEIIIYQQGZg/fz7z58+3dxhCPLOkjgkhnhYycasQQgghhBBCCCEE0kgihBBCCCGEEEIIAUgjiRBCCCGEEEIIIQQgjSRCCCGEEEIIIYQQgDSSCCGEEEIIIYQQQgDSSCKEENmmaVqOP4yMGjUqU+mEpcWLF6NpGoGBgSQnJ9s7HLuLjY3Fx8cHTdPYtm2bXWKQ+vNsuX37NoUKFULTNMLDw+0dTq5w+/ZtvL290TSNXbt25Xj5j6OOGdUfqWPCms6dO6NpGqVLl7Z3KFkWExODm5sbTk5OxMTE2DucXCE6OhonJyfc3Nw4ffq0vcPJtkdqJNE0rbimafU0TXtb07Qemqa9p2laS03TKmma5pZTQQohhBDZFR8fz+DBgwEYNmwYTk5Odo7I/ry8vBgwYAAA/fv3JyUlxc4Ridxu1KhRXLt2jXr16lGvXj17h5MreHt7069fPwD69euHUsrOEQkhzH366ackJibSuXNnSpUqZe9wcoXSpUvTsWNHEhMTGTRokL3DybYsXSlqmpYPaAs0A+oBvgbJH2iadgjYAKxUSv2e7SiFEOIptnTp0kcuo3379jkQibBm6tSpnD9/noCAALp27WrvcJ4a/fv3Z8KECezfv5/Q0FDeeecdu8Sxp+2jl1FzxaOX8TRLTk7G2dkZgDFjxvDll1/aOaK0zp07x/Tp04HUxhKReQMHDmTixIns27eP5cuX065du5zfSJ/5OVPO1M45U85T6GmvY+LJ27NnD6tXr8bR0VGOhyz68ssvWbBgAStWrCAiIoLq1avbO6Qsy1QjiaZp1YD+wFuAq+nlTJRdBagMDNY07SQwBZijlIrLXrhCCJHWvB6VcrS8d379lRva/RwtU9hPQkIC3333HZB6p9Z0ESwgX758hISE8MMPPzBmzBi7NZKI3G/8+PEkJSVRtWpV6tevb+9wcpX8+fPTo0cPJk2axJgxYx5PI4kQIstGjx4NQOvWrXPlUCF7Klu2LC1btmT16tWMGTOGNWvW2DukLDMcbqNpWhVN09YBe4GOgBupjSPXgP8Co4DewDtAE6A10B34BPgR2A88eJinLDAJOKNp2iBN01wew+cRQgghdAsXLuTq1as4Ojry7rvv2jucp06nTp0AOHr0KGFhYXaORuRGt27dYt68eUDq3AMi60z18ODBg2zZssXO0Qghjh8/zvr16wE5r2WX6bz2yy+/EB0dbedoss5mTxJN02aQ2uBhakg5CCwAlimlMj0Ly8O5SeqT2sjyJqlDdL4FPtI07T2lVM7PVCWEeH7kVDdik7wFoFCg7fev5t5JqJ5HM2bMAKBhw4YUKVLEztE8fapUqUK5cuU4duwYM2fOpHHjxvYOSeQyCxcu5N69e9IQ+QiqV69OmTJlOHnyJDNnzuS1116zd0hCPNdmzZqFUgpvb2+aN29u73BypZYtW+Ll5UVsbCxz5szh66+/tndIWWLUk6QnkALMAyoqpSorpb7LSgMJgFIqQSm1XinVBSj8sNwYIBBolM24hRDiuRcbG8tXX31FxYoVyZs3L97e3tSpU4eZM2caTsSZkpLC5s2bGTRoEHXq1KFAgQI4Ozvj7e1N5cqVGTRoEOfOnctw+1FRUfTq1Yvg4GA8PT1xdXXFz8+PKlWqEBISQmhoKImJiTbz//3334wbN466detSsGBBXFxcKFy4MG+88Qb/+c9/ePDgQbb2i8nZs2fZs2cPAG+99ZbNdFu3btVXZNi6dathmQEBAWiaRrdu3ay+Hxsby7hx46hTpw6+vr44Ozvj6+tLuXLlaN68ORMnTuTs2bOG21i1ahUdOnSgRIkSuLm5kS9fPqpUqcLQoUO5cuWKzXzpV5aIjY3l66+/5qWXXtJXspk4caJFPlP3/jVr1nD37l3D2J51x48fp0SJEmiahre3Nzt27ADgxRdfRNM0KlSokGEZCQkJ+oolbdtaTrgSGRlJSEgIwcHBeHh44Orqir+/P1WqVKFXr14sW7aMpKQkPb2/v3+aYWLDhw+3WG0kJCREf3/jxo3666b4ly5dSqNGjShUqBBubm6ULl2a/v37Gx5PmbVkyRIAateunamGSKUUK1asoH379vox7u3tTdWqVRk2bBhXr141zH/w4EHGjBlDkyZN8Pf3x9XVFU9PT8qUKUP37t35/XfjKfC+/PJLNE3TJ3C+ffs2I0eOpEKFCuTNm5f8+fNTt25dZs+ebTiRat26ddE0jUaNUi9lT5w4wQcffEBQUBBubm4ULlyYN998M8NziompHq5atYp79+5lKk9uJHXs0Rw7dowBAwZQqVIlfHx8cHNzIygoiEaNGjFx4kQuXLhgkScuLo7FixfTs2dPKlWqhJeXF87OzhQsWJD69eszYcIE4uIyNxNCXFwcEydOpHHjxhQtWhRXV1eKFClCtWrVGDBgADt37sxwAmLzOufh4UG+fPmoXbt2htcuJsnJycyZM4cWLVpQrFgxXF1d8fHxoVatWowfP547d+5k6rMYMZ3XWrZsiYtLxoMfHjWm3bt3M2zYMOrXr0/hwoVxcXHBy8uL8uXL07t3b44fP26YP/0KQhcvXuTTTz/lhRdeIE+ePBQoUIAmTZqwcuVKw3L8/f3THO8RERF06tRJP1f7+fnRqVMn9u/fn+E+cXNz0xuYFi5cmGH6p43RnCSzga+z2ihiRCkVD8zRNG0eqT1LZI0wIYTIhjNnztC4cWOLLoy7du1i165dhIaGsnr1atzd3S3yjh49mq+++sri9b///psDBw5w4MABpk+fzvz582nTpo3V7U+ePJmBAwdaXNBcunSJS5cusX//fmbNmsWxY8cIDg62yP/bb7/RsWNHbt68meb1q1evsn79etavX8+PP/7IqlWrKFiwYIb7wxrzHyc1a9bMVhlZcfz4cRo3bmxxkXrz5k1u3rzJ8ePHWbduHX/99Rfjx4+3yH/9+nXatWtnsXxqYmIi+/fvZ//+/UydOpXFixfzxhtvGMYSHR1N06ZNOXXqVIZx16pVC0j94bFlyxZatmyZYZ5nUUREBM2aNeP69esUKVKE9evXU6lS6pxHvXr1ol+/fhw5coS9e/dSo0YNm+UsX76cv//+G4CePXumeW/ChAl89tlnFvXm4sWLXLx4kf379zNz5kxOnjyZI2PgHzx4QKdOnSwuUGNiYpg8eTLLli1j27Zt2V61IT4+nr179wKZq2PXrl3jrbfeYvv27WleT0xMJCoqiqioKKZOnUpoaChNmjSxyL9x40arvZ2SkpKIjo4mOjqauXPn8uWXXzJmzJgM4zl16hSNGze2qCc7d+5k586dLF26lJUrV+LmZrxg49q1a3nnnXfS/NC8evUqq1evZvXq1YwYMcLqOdecqR7eu3eP8PDwDOt4biR1LPtSUlL44osv+P777y0+2+nTpzl9+jSbNm1i7dq1bNy4Mc37TZs2ZefOnRZlXr9+nfDwcMLDw5k2bRrr1q2jbNmyNmPYsmUL77zzjkVD5pUrV7hy5Qr79u1j0qRJnD9/Hn9/f6tlHDt2jGbNmnHmzJk0r+/evZvdu3ezadMmFi1aZDOGmJgYWrduzZEjR9K8npSUxJ49e9izZw9TpkxhzZo1VK1a1WY5RmJiYjh//jyQufPao8Y0c+ZMevXqZfH6/fv3OXr0KEePHmXGjBlMmTKFDz74IMN4IiIiaN68OdeuXdNfi4+PJywsjLCwMLp3787MmTNxcDBe5HbGjBn07t2b5ORk/bVLly6xcOFCQkNDmT59eprGQ2tq1arFokWLOHPmDMeOHaNcuXIZxv+0sNlIopQy/tSPQCmVAuRwH3khhHh+dOjQgVOnThESEkKHDh3w8fHh6NGj/PDDDxw4cED/Ily8eLFF3uTkZIoWLUqbNm2oVauWfufz/Pnz7Nq1i2nTpnH37l06duxIZGSkxZfawYMH9QaSgIAA+vTpQ5UqVfD19SUuLo6TJ08SHh7O6tWrrca+adMmWrRoQXJyMr6+vnz88cdUrVoVf39/rl27xqpVq5gxYwa7du3S78RmZ8JV0w8xDw8Pypcvn+X8WfXee+9x4cIFnJycCAkJ4Y033qBo0aJA6oVFRESEzX1y7949XnvtNQ4fPoymaXTo0IFWrVoRGJg69GvPnj1MmDCBCxcu0KZNG3bt2mV4AfjWW29x/vx5evfuTevWrfH19eX06dP4+louSvfyyy/rz8PDw5/LRpJNmzbx5ptvcvfuXQIDAwkLC0vzo6Zz584MHjyYhIQEZs+ebfgDbvbs2QAUK1aM119/XX89KipK//EWGBhInz59qFy5Mj4+Pnq92bp1q8UEd5s2bSIhIYHKlSsD0LdvX95///00aXx8fKzGMnToUHbt2kXLli3p2rUrgYGBXL9+nTlz5rB48WIuXbpESEhItufB2Lt3r35H3vw4siYuLo569epx7NgxHBwcePvtt2nRogVBQUEopdi1axf/+te/uHjxIq1bt2bPnj36D2iT5ORkPD09ad68OQ0aNOCFF17Ay8uLq1evcvjwYf0H2tixYylbtizvvfeezXiUUrRv354zZ87w/vvv0759e/Lnz8+RI0f4/vvvOXToEOvXryckJIT5821fsp4/f55OnTrh6OjI2LFjee2113BwcGDHjh2MHz+eGzduMHr0aIoXL274g8L8mHoWG0mkjj3aXDMffvihPny0cOHC9OnTh7p16+Lt7c3NmzeJjIxkxYoVek9Cc8nJybz44ou0atWKl156iWLFiqGU4uzZsyxfvpxly5YRExNDmzZtiIyMxNXV1aKMbdu20bRpU+7fv4+DgwMdO3akTZs2lCxZkvv373PixAk2bNjAqlWrbH6Gu3fv0rJlS65fv87QoUNp3LgxXl5eHD58mDFjxhAdHc3ixYt5/fXXra5Ed/nyZerUqcOVK1dwcXGhR48evPbaawQGBhIfH8/WrVuZOHEiFy9epGnTpkRFRdlsrDFi3oib0XktJ2JKTk7Gx8eHN998k7p161KmTBk8PDy4dOkS+/btY/Lkyb0siyEAACAASURBVNy4cYPevXsTHBxsuMT63bt3adeuHbGxsQwePJhmzZrh7u5OZGQk48eP5+zZs8yZM4dixYoxduxYm+Xs27ePefPmUbBgQYYMGUKNGjW4f/8+YWFhfP/999y7d4/333+fEiVKWG3QNkl/XstNjSQopeTxiA9AmR7i6WT6+3SdfeCJPeSYeLz0etdnfo4+ft0RoSLOXrf9iIhQERERaWJYunTpIz8yc7yMHDlSmZ9v5s2bZ5EmMTFR1a9fX0+zYcMGizSnT59WSUlJNrdz/vx55efnpwDVuXNni/eHDx+uAOXh4aEuX75ss5y4uDgVHx9v8VrRokUVoOrXr69iY2Ot5l27dq1ycHBQgJo5c6bNbRgpV66cAlStWrUM023ZskXfX1u2bDFMW7JkydRzSdeuaV6PiYnRy5g8ebJhGTdu3LB4rV+/fgpQnp6eaufOnTbzmT5T3bp1Ld43Pz4cHBzUunXrDOMwFxAQoP9NnhRTrHvaPvojq/XH3LJly5SLi4sCVMWKFdWlS5es5u/cubMClJeXl4qLi7Oa5vTp00rTNAWoL774Is17X3zxhQJU3rx51ZUrV2zGeffuXZWQkJDmtfv37+uxjxkzxvBzhoWFpTlP2Er/3nvv6WkOHz5sWKYtX3/9tV5GTEyMYdrevXvr+2/Pnj1W01y7dk298MILNo/Fq1evqlu3btncRkJCgmrQoIECVFBQkHrw4IFFmmHDhqXZPwsWLLBaziuvvKKn2bx5s0WaOnXq6O97e3urI0eOWKQ5deqUKlSokAJUvnz5DGNXSil/f38FqEaNGhmmy6wc/57MoJ5JHUsrJ+qYUkqtXr1aL6dGjRpWv0NMzp07Z/Han3/+aVj++vXr9e/buXPnWrwfHx+vihUrpgDl7u6uwsLCbJZ17do1i+/9Tp06pakrhw4dssh35coV5evrqwBVrVo1q2U3a9ZMAcrf39/mZ4qOjtbrXLdu3Yw+tk29evVSgHJ0dDS8VsqpmM6fP6/u3btncxs3b95U5cuXN/yONt/Hzs7OauvWrRZpbty4oYKDgxWgnJyc1IkTJyzSmK79AFWyZEmrdTUiIkK5u7srQAUGBqrk5GSbsScmJurHVkhIiM10WXX06NEs50n3ez3D3/fG/WyEEEI8lZo1a0aXLl0sXndxcWHWrFk4OjoCMGXKFIs0AQEBhj0z/P39+eyzz4DUeSpUuvHFf/31F5C6xJvRHAR58uSx6KY+Z84cLl++jLOzM/Pnzydv3rxW8zZv3lyfR8R01zCrTMNeChcunK38WWHaJ4DhXR6wvCN5/fp1/Q7hiBEjqF27ts1833//PQA7duzg5MmTNrfRpUuXLN2JLlSoEECmhuc8S3766Sc6dOhAUlISderUYdu2bXrvn/RMvQBiY2NZvny51TRz5szR60uPHj3SvGc6RoKDg/X9bY1pDoWcUL16dYYNG2b1vcGDB+vP0w/xyizzoWVG9ezq1avMmjULSJ07x1YvgQIFCvDPf/4TSB0ud/p02hHfBQsWxNvb2+Z2XF1d9fynTp3i0KFDhvG3atWKjh07Wi1n1qxZend0a+dRcyNGjOAf//iHxeuBgYGMGzcOSB3O+PPPPxuW8yzWQ6ljqbJbxwC++eYbANzd3Vm6dKnNXi0AxYsXt3itTJkyhuU3bdqUZs2aAVjtCTJ37lwuXboEwJgxY/R5eKwpUKCA4fC0sWPHWp13plChQvpcX5GRkRbzYx04cIB169YBqcN9bX2mUqVK6X+PRYsWkZCQYDMWW0zntfz58xteK+VUTP7+/laHRpvkz59fH64XHh7O7du3DeP/6KOPrF6H+Pj4MHXqVCC198qPP/5oWM6//vUvq3W1WrVqDBo0CEgd6mXaB9a4uLjo5+zcdl57LI0kmqYV0jSth6ZpgzVNa69pmu2/vBBCiCxLf3FoLigoiPr16wOwefPmDCdAjY2N5fTp0xw5coTDhw9z+PBh8uTJk+Y9c8WKFQNSl43NaJLE9EwXYLVr18bPz88w7auvvgqkjq81HxObGYmJifpEaUYXlDnFtE8g9YIyfcOSkd9++434+HgA2rdvb5jWtE8gdQy3LVldstC0j8wbe55148aN44MPPiAlJYVmzZoRFhZm+AO8Xr16+nh90w9+c0opfSncevXqWcx3YDpGDh06xL59+3LqYxjq1KmT1e73AOXLl9cvzLN78Woa8+7i4oKHh4fNdL/++qs+iXNOHeOQOo/OuXPnOHr0qH7uMnfgwAHD/Ebn0TJlyvDKK68AqcMxbNVpBwcHq0MDTN599119P2e0zPazVg+ljuVMHTN9z7Zr185qI0h2yjx58qReZw4fPqw3KlmrM2vXrgVSG2kyMyeGLZqmWW2UNKlWrRqQOv9K+jlLTNcObm5uGQ4JNZ1DEhMTiYyMzHKcpvNaRtcOjyumuLg4zpw5k+aazNRYo5Ti4MGDhvmNzmsNGjQgICAAMD4f+fr60qpVq0xt41k9rxlN3GqVpmnBwAhSu6t8/P/s3XeYVNX9+PH3YalShIBGxAh2bLFgQSWi8sUaa8SGQQXUWGJiiT9jCxpNgrHXWKJiRAUEjF1RUewBRRMLiqJYEgsCooLU8/vj3hmHZXd2d9id2fJ+Pc88987Mufec3Tvnzp3PPSXGOKfc+/sA9wCr5Lz8UQhh3xjj8t9ekqSCVNVPdrvttuPJJ5/k22+/5YMPPljhYnLmzJlceumlPPDAA1XOtjJr1izWXXfd7PPDDz+cP//5zyxcuJCddtopexeqT58+bLbZZnkHA5syZQqQ3A2p7MKyvMWLFzN79uy8dwbL++qrr7Lr+S7Ka0uPHj3o27cvzzzzDFdccQWPPvoov/jFL+jbty+9e/emXbt2lW6b+Z8A2TFIqiPfBUf5sRyqkrmIWbRoEUuWLMnO/NFYnXbaaVxxxRVA8iPn9ttvr9bfPHToUM4880wmTZrE+++/v9yYCk888US2LpUfTBLgiCOO4JJLLuH777+nd+/e7Lnnntl6s+mmm1Y5iF4h8vX/zswusmDBgoJng8jUs6rqWO5nvCY/8ir6jH/77bdcddVVjBo1irfeeitvEHjWrFl591+d8+gzzzzD119/zcyZM7M/LnKtv/76eX9MtWnThs0224zJkydX+eMms5/58+cTY6z2ObI+so7lr2OffPJJpS0C2rVrl/2sTZ06NRugywTtCvHss89y9dVX89RTT60wYHquiupM5kf9Vlttlfe7rCprrLEGnTp1qvT93HpU/v+VOYd8//33NRqjrJAf5jU9r9VGmb788ksuu+wyxo0bx3vvvZf3Rku+81qbNm3YfPPN8+a/7bbbZoMwS5cuzbY8ztWrV68KX8/o0aMHq622Gl9++WW1z2vVnUGpvijkbHEAcBiwTgUBki7ASKAtycw1mUd34AFblEhS7agqYJDb9D03YADJXd1NNtmEa6+9tsoACZBt5ZCx0UYbMXr0aDp37sySJUt46KGHOOmkk9hiiy3o0qULhxxyCI8++ugK+1m8eHGVzUQrU9MpMXN/XBTS3LYQd999d/Yi9u233+aiiy6if//+dOrUiR122IErrriiwh+jVU15Wpl8/5N8F6IVyRzjEELeC6PGIvPjrWfPnowYMaLaQaGjjjqKFi1aEGPktttuW+69TLewDh06VDjl9CabbMI999zDj370I5YsWcKDDz7IiSeeyE9/+lO6dOnCoYceyuOPP76Sf9nyMi3CKpP50VjodNuZelZVHautz/iMGTPYbLPNOPfcc/nPf/5TZbnLn7vKW5nzaHX3kbufyvaRkSlv8+bNG3SABKxjGZXVsbPOOovNN9+8wkfuAL+5M5RU1k2pKueddx4777wz9957b94ACVRcZzI/ygvNP6O6/ytY8f9VF9+TlSn2eW3y5Mn07NmT4cOHM3369CpbouY7r3Xu3LnKYGDmfLRs2bJKr8nq4rxWyAD8pVTIraJ+JK1IHqzgvV8BHYClwHnAk8AewAXA2sBQ4JqCSipJyqrqArqyL9mvvvqKI444gvnz59OuXTvOOOMM9thjD9Zbbz1WXXVVWrZsCSTddPr161fpvvbff3922203xowZw6OPPsqzzz7LZ599xpw5cxgzZgxjxoxh77335t577802N8696DnwwAO58MILq/33VtU1p7zcO0BVXRTWlq5duzJp0iSefvppxo8fz9NPP80bb7zBkiVLstMAXnLJJdx3333LjcmQ+b80b96cV199tdo/jvJdxNQ00JH5H6266qoN/sdZdRx88MHce++9TJs2jRNPPJG//e1v1fq7V199dfbbbz/Gjh3LiBEjuPDCC2nWrBlz587NNr0+/PDDK/0xcNBBB9G/f39Gjx6drTeff/45c+bMYfTo0YwePZp9992X0aNHVzntbH2QqWfz5s3L2wIp8xlv2bJljbpBlB/nZODAgcycOZMQAkOGDOHQQw+lZ8+erLbaatkxJhYtWpRdr0m3t4pUZ/vqfG6qW45MPSxG67e6Zh2rfYWcmx977LHsLCbrr78+Z5xxBjvttBM/+clPaNeuXfa74uyzz+bPf/5z3s9qKb8bMueQHj168MADD1R7u0K6J2XqX1XXDrVRpoULFzJgwABmz55Ny5YtOeWUU9h3333ZcMMN6dSpU/Zc9u6777LRRhsB+c8ntXU+8rxWWJBk7XRZUYeqX5AEUO6KMf4lfW1yCGFd4GhgPwySSNJK+/zzz/N++efe4cid9nXMmDHZOwfjx4+vdAC26gQW2rdvz+DBg7N9U6dPn86DDz7Itddey4wZM3j44Yc555xzuPzyy4Gk327btm357rvvmDNnToWDt9WWNm3aZJuCzpkzJ2/a3Lsuy5Yty5u2Os1Fd9lll+yYMHPnzmXixIncdtttPPDAA3z22WccdNBBvP/++9kL9C5dugDJQGodOnSge/fuVeZR2zL/o7XXXruKlI3D3XffzbJlyxg3bhw33XQTzZo14/rrr6/WheGxxx7L2LFj+eSTT3jsscfYa6+9GDlyZPauY0XdAHK1b9+eIUOGZNO9++672XrzwQcf8MADD3D++ednByCtz3I/q3Pnzs1+lsvLvL5o0SI6depU46AnwBtvvMFLL70EJAOlDhs2rMJ0NQmKfvHFF3nvjld2Hs31+eefVyuffPvIaEz10DqW35133pl3aumM3DqVGTy1JjKDgnfu3JmXXnqp0s9gvnrTuXNnPvvss4Lyry2Z/8Pnn3/ORhttVKetErp3786rr75a5bVDbZRpwoQJ2Ra9N954Y3bw2vKqe16bNWsWy5Yty9uaJHM+atasWaWBC89rhXW3WS1dLvffCyF0BH6aPh1Zbpvx6TJ/JylJUrVUNWDq5MmTgWQU/9xxLt58800g6SOab4T63DEEqmuDDTbg1FNPZcqUKdk7wKNHj14uzVZbbQUkAzLOmzevxnnUxKabbgokF8j55M6wk++i6KuvvqpyjIPyOnbsyIEHHsj999/PcccdByQXus8991w2TeZ/AlTYTamuLV26lPfffx/44X/W2DVv3pxRo0Zx0EEHAfC3v/2Nk046qVp3xvr3758NDmSa/2eWm222Gdtuu22NyrLhhhty2mmnMXnyZFZbLbnEKl9v6mvrntzPS756Vhuf8cy5C+DQQw+tNF1Nzl3VPY926NCh0gv89957L+95Y8GCBdkBZfONFbB48eLs4J6NoR5ax2rH1ltvnV2fNGlSjbfP1Jt+/frl/TGbr9706tULqHjWmWLJnEMWLFhQ0P+hJjL177vvvssbGKqNMtX2eW3BggVVzuqVOa9tsskmlbY6ffXVV/N2Z5w5c2a2K1i+89onn3yS7V7U0M5rhQRJMiP2lA+X7UQy/sgS4Nly72U+YTXrJC1JqtDtt99e6XsffvghEydOBJKRzHO/BDOzxHz//feVtpqYP39+lVNV5tOpU6fshV35oMIBBxwAJE1MM33W60qmS8sHH3yQN7ixzjrrZC+QMxcPFRk5snz8v2Yy3Zdg+f/L3nvvne3mdOWVV2ZnASmWN954I9tCprKpWRuj5s2bc88993DggQcCcMMNN3DyySdXuV2zZs2yd6jvv/9+nnrqqezAhlXd4c6nc+fObLnllsCK9aasrCzblaXYn498cj8v+erOPvvsk73LesUVV7Bo0aIa55U7w1W+Fl1/+9vfqr3PfOfR999/P/vDp1+/fpXemV22bBl33HFHpfu55557sn3y+/fvX2m6f//739mWEo2lHlrHVt5qq61G7969ARg7diwff/xxjbbP1Jt8dWbKlCl5u8FlZm75/vvva1S/alPm2gFg+PDhdZpXdc9rtVGm6pzXli5dmm0RVB35zmsTJ07MzhyU73w0a9as7KxGFckELavaz8svv5xdb2jntUKCJJlwefm2kruky1djjOVHlMnkU/PRcyRJK3jwwQcr/NG+aNEihg4dmr0DcNJJJy33/gYbbAAkgZDyd9Ig+TIeOnRo3rsn48ePz3vndPbs2dkLrvKztRx//PHZsTQuuugixo0bV+l+IJnKsSZ9fXPlfnHnu9Dp2LEjP/1p0hDytttuqzCg8sYbb3D++edXuo/XXnuNqVOn5i1P7jR5uf+Xrl27ZgfqmzZtGkcffXTeH5Hz5s3j2muvzZtXTeTeTd99991rbb8NQYsWLRg1alT2Yvf666/n17/+dZXbDR48mLKyMhYtWsTAgQOBZLyNfFMvjx8/Pu/AxbNmzcp+hiqa5SjTLSTT6qc+2GyzzbLTruZrlbHWWmtxzDHHAMmd08GDB7N48eJK03/99ddcd911y72WOXdB5T8CrrnmGh566KHqFp/77ruPUaNGrfD6woULGTJkSDaQXP48Wt4FF1zAtGnTVnh95syZnH322UDSYu2Xv/xlpftorPXQOrbyzjrrLCBpJTBgwIC837/lgyiZevPMM8/wwQcfrJD+iy++YNCgQXnzHzRoUPZ/c/755/Pkk09WmnbWrFl1Mlj69ttvn60XEyZM4KyzzsrbKumzzz6rcBrp6thll12yQd1857XaKFN1zmtnnnlmlTPI5Lr++ut59tny7RWSLpGZIGVZWVmV0zn/9re/rbDbzdSpU7n00kuBZDyWffbZp9J9ZP5/LVu2pG/fvtX+G+qDQsYkeYMkIHIQaTeaEEIZMIBkPJKnK9hmrXRZdQcnSVKVtt12WwYNGsSkSZM45JBD6NixI9OmTePSSy/ltddeA5KB8/bYY4/ltjvkkEM4++yzWbhwIccccwyvvfYa/fv3Z9VVV+XNN9/kmmuu4ZVXXmGnnXbi+eefrzDvq666ioEDB7L33nuz2267sfHGG9OpUye+/vprXn/9da699tpsX9UTTzxxuW3btWvH6NGj6d+/P4sXL+bggw9mv/3245BDDmH99denrKyML774gqlTp/LAAw/w0ksvcfrpp2fvZNXEzjvvTOfOnfnqq6948skn2WuvvSpN++tf/5qhQ4fyxRdf0KdPH8477zw22WQTvv76ax5//HGuueYaunbtSsuWLZebbSDjtdde45hjjqFXr17su+++bL311nTt2pVly5bx0UcfcddddzF+fNLztFevXitMPfrXv/6VF198kalTp3LPPfcwZcoUjj/+eLbbbjs6dOjAvHnzmDZtGk8//TT3338/rVu3rtYd2ep44okngGTWonzTWTZWLVq0YPTo0QwYMIB//vOfXHvttYQQuPrqqyvdplu3buy555489NBD2ekc999//0rH5AC47LLLOPLII5erNx07dmTu3LnZepMJ0JWvNwA77rgjo0aNYvz48dx8883suOOO2UH9Vl111Ww3gmI74IADuP7665k4cWLevvCXXXYZL730Ev/+978ZOXIkkydP5vjjj2ebbbahQ4cOfP3118t9xtu3b79ccGKbbbZh44035u233+a6665j9uzZDBw4kK5du/LRRx/xj3/8g3HjxuU9d+Vq1qwZW265JUcccQRPP/00Bx98MB07duStt97isssu4/XXXwfgsMMOW64VWHkbbrghn332Gb179+bMM89k1113pVmzZjz//PP85S9/yZ4v/vrXv+addSpTDzfddNPlfjg1BtaxlbP//vszePBgbr31Vl5++WU23nhjTj75ZPr06UPHjh2ZM2cOU6dOZdy4cbRp02a5gPygQYN45JFH+Pbbb/nZz37GWWedRa9evYgx8vzzz3P55ZfzxRdf0Lt37+yYP+W1adOGkSNHsvvuu7NgwQL22GMPjjjiCA488EC6d+/O4sWLmT59Oo8//jhjx47lnXfeYa211qpwXyvj9ttvZ9ttt+XTTz9l+PDhPPHEEwwZMoQtttiCNm3aMGfOHN58800mTJjAo48+ytZbb11Qy6N27drRv39/Hn74YZ588kkuvvjiOivT3nvvnb1O+f3vf8+MGTOyn/Pp06dz0003MXHixGqf13784x/TsmVLdt99d37zm9+wzz770Lp1a1599VWGDx+eDZT97ne/yw4EW5Ett9ySN954g6233pqzzjqL7bffnsWLFzNhwgQuvfRS5s+fTwiBG264Ie9A8ZnzWv/+/Vdq+uiSiDHW6AGcDCwjmcHmEuDnwKic17aqYJs/pe8/VtP8GsKDJDgUk3+n6qPM8Tnq1teL9vAzUbey9e6kO2v18chzk+PkmbMqf0yeHCdPnrx8GWrxkc8f/vCHbLoZM2bEddddt9L97LbbbvG7776rcD+33nprbNasWaXbHnroofGJJ57IPp84ceJy2/ft27daf8spp5wSly1bVmEZnn322bjWWmtVaz8XXHBBzT8gqZNOOikCcc0114xLly6tNN2yZcviwQcfXGkZevToEadNmxa7d++enEuOOmq57W+77bZq/S2bbbZZnDlzZoVlmDt3btx///2rtZ911llnhe1zPx/VNW/evNimTZsIxIsvvrja29WGUtafiixatCjut99+2TS/+c1v8u7vvvvuWy7vRx55JG/6nXbaqcryhxDiqaeeWmG9mTJlSmzZsmWF2w0ZMiSbbsKECdnXn3322bxl6tat2wrb19SLL76Yze+JJ57Im3b27Nnx5z//ebWO5QYbbLDC9lOmTIkdO3asdJstttgifvLJJ9nnf/zjH1fYxznnnBOBWFZWFt97773Yo0ePSvfXv3//OH/+/Ar/lszx7NevX7z//vvjKqusUul+zj777Lz/l7lz58bWrVtHIA4fPjxv2pqoizqWr55Zx1ZUG3UsxhiXLFkSTznllBhCyPv39evXb4VtBw0aVGn65s2bx2uuuWa5elGZxx57LHbu3LnK//HHH3+83HYDBw6MQFxvvfXy/o3V+b9+/PHHsXfv3tX6nPbv378a/9mK3X333dn9TJ8+PW/alS3TQw89FFu1apX3mL7++g+/K/7xj3+ssI/c//HLL7+c9zgNGjSo0uuh3M/rjTfeGMvKyircR1lZWbzhhhvy/l+mTZuWTT9q1Ki8aWvqrbfeqvE25c5hVf6+L6S7zU3AmyTjj5wO/BM4OH1vfIyxovbGB6SFeqaA/CRJ5ayzzjq88sornHfeeWy66aa0bduW9u3bs8MOO3DjjTcyYcKESqdIPOaYY3j22Wc54IADWG211WjRogVdu3Zlzz33ZNSoUdxzzz157wyMHj2akSNHcswxx7DVVlvRtWtXWrRowSqrrELPnj0ZMmQIL774IldddVWlg+H16dOH6dOnc+ONN7LPPvvQrVs3WrVqRatWrVhzzTXZbbfdOP/883n11VfzdnOpykknnUQIgf/+9788/fTTlaYLIXDPPfdw44030rt3b9q3b0+bNm3YeOONOffcc5k6dWreuy5HHHEEEydO5JxzzmHnnXdm3XXXpW3btrRs2ZKuXbuy1157ccstt/Dqq69WOgDkqquuyn333cezzz7L0KFD6dmzJx06dKCsrIxOnTqx1VZbMXToUMaOHcvbb79d8P8k1/jx41mwYAGtWrXKdvlpqlq0aMGYMWPYb7/9gKTF1Kmnnlpp+n322SfbMuAnP/lJlV0kxo4dy5133snRRx+9XL1p27YtG2+8MUOHDuWll17i8ssvr7De9OrVixdeeIFDDz2UtddeOzuOTan17t07O7BjVeP2dOrUiQceeIBnnnmGIUOGsNFGG9G+ffvsZ3zrrbfm2GOPZdy4cdnBTnP16tWL1157jeOOO47u3bvTokULOnfuzPbbb89ll13Gyy+/vMK0wfmst956vPLKK5xzzjlssskmtG3blg4dOrDjjjty88038+ijj2anMM9n3333ZfLkyQwePJju3bvTqlUrunTpwn777cdTTz2V9040JJ+N77//ntatW2dnC2uMrGOFKysr46qrrmLq1KmccMIJ9OzZk3bt2tGmTRvWW289/u///o+rr766wjo4YsQIRowYQZ8+fWjfvj2tWrWiR48eDBo0iBdffLHarRJ33313ZsyYwfDhw/nZz35Gly5dstcP22yzDaeeeiovv/xynbQiyVhrrbV44YUXuP/++xk4cGD2u7Z58+Z06dKF7bffnlNOOYXHHnuMRx55pOB8fvGLX2S7GN111111Wqa9996byZMnc8QRR2Q/s6uvvjp9+/bl5ptv5vHHH6/0eq4i2223HVOnTuWUU05h/fXXp3Xr1nTq1Il+/fpx7733MmLEiLyz32Qcd9xxPPfccxx66KF069Ytez1z2GGHMXnyZH71q1/l3T7zWezatWt2XKKGJMQC5pAPIfwYuJZkSt8WwCLgbuDXMcZvy6XtC0wkCZLsEGPMP5R4A5RGdQGqPWe0iivzZXjUra8XLc8Rg7cA/EzUlewFzklVT6FXE48cvhFdfrJiX+WsLz4Akqbfahj23XdfHnzwQY444oiVHny1senbty+TJk3i2GOP5aabbip1cRqUDz/8kHXXXZcYI+eddx4XXnhhqYtUMqNGjeKwww6jQ4cOzJw5s9Jp+gh3+wAAIABJREFUJeuDc889l4svvpiysrLlBk2sqT59+vD888/Tr1+/bJPyQu2000688MILnHDCCVx//fUrta/GxDqmUho+fDhnnXUW6667Lu+88052YN/66Mgjj2TkyJGst956vPfeewXvZ6211uLTTz9lyJAh3HLLLQXvZ8mSJay//vrMnDmT4cOHc+aZZxa8r4q8/fbbNe4enBsYjTFWOZ1VIS1JiDF+HmMcAHQgGcC1Q4zxmPIBktRHwK7AbkDlI+dJklQHLrjgAkIIjBo1infeeafUxak3Jk2axKRJk2jZsiXnnntuqYvT4Nx6661Jk9xmzbKDkjZVhxxyCJtvvjnz5s3jyiuvLHVxGpSnnnqKF154gdatW3POOeeUujj1inVMpXTyySez+uqrM2PGDO68s3ZvyDV2d9xxBzNnzuTHP/5xrY2fVmwFBUkyYowLY4z/izFWOgx/jPGDGOMz6cNb6pKkotp666058sgjWbp0KX/84x9LXZx644ILLgDg1FNPrbQLkCr2zTffZKfC3GOPPSqcKaMpCSFkZzu48sor884wouVl6uHpp59Ot27lJ45suqxjKrW2bdtmrxkuuuiilWp51pQsWbKEP/3pT0Dyf6tJV6H6pP62G5IkqZZccsklrLvuujRv3pzFixdnp/drqubNm8fOO+/MzjvvzGmnnVbq4jQIn3/+Od988w3//e9/ufDCC7OzlmSmeG3qdt99d6677jq++OILPvzwQ7bccstSF6nemzt3Lrvuuiu77bYbZ5xxRqmLU3LWMdU3Q4cOZfbs2Xz//fd88skn9OjRo9RFqvc++eQTjjzyyAY/xpJBEklSo7fGGmswbNiwUhej3ujQoQN/+MMfSl2MBuX0009fYUybwYMH06dPnxKVqP6paFpVVa5jx46el3JYx1TfNGvWjLPOOqvUxWhQevTo0SjOa5V2twkhTAoh7FoXmYYQOoYQLgwh/KYu9i9JklQXWrZsSc+ePbnkkkuy3QEk1R7rmKRSq3R2mxDCMpIZaZ4DLgMejjGuVGesEEIPYAhwMsmgrxfEGBv8UNXOblP/ObtN4+PsNpIkSVLTUurZbc4GvgN+BowHPgshXB9C+L8QQvsaFGijEMKJIYTngffT/a4KPAvcU939SJIkSZIk1aVKxySJMf4lhHA7cC4wFPgRcHz6iCGEd4FXgc+B2cBcoHWarhOwIdCLpMUIQCZi8x/gDzHG+2r7j5EkSZIkSSpU3oFbY4yfASeHEP4InAQcA3QjCXj0BDaqYv+ZwMgS4DHguhjjo4UUNITQC9gL6ANsCqye7vcz4GXgjprsO4SwHXAi0BfoCswD3gRGArfFGJcWUk5JkiRJktQwVWt2mxjj58D5IYQ/kAQpdiXphtMbaFvJZh+SBC8mAPfHGGcVWsgQwjPAzhW81RJYN30cHkJ4CBgYY/y6iv2dDfyR5bsbrQbskj6OCSH8PMY4p9AyS5IkSZKkhqVGUwDHZATKZ9MHACGETiQBhs4kA73OBT6KMc6vxXJ2S5efA/cCk4CZaX7bAL8FNgD2Ae4PIewaY1xW0Y5CCIOBi9OnM4E/AVNJWqYcD+wL7AiMDyHsVtl+JDVOMUaIEUKVYzpJkiRJKpJiTYhRoyBJRdLWFnXd4mIaydgo91Yww86/QggjgMdJghs7A0cAK0x5EULoCFyaPv0U2D5tJZPxUAjhZpIxWPoCRwJ31OYfIql++25xZLW4DEJZqYsiSZIkKbV06VLKyur+Gj3f7Db1Rozx5zHGeyqbgjjG+B3wq5yXBlSyqyEkg8oCnFUuQJJxKpDprvO7QsorqeGa9NHXLPu+NhvCSZIkSVpZ3377Lausskqd59MggiTVEWP8D/BV+nT9SpIdlC6/AcZUsp9vc97bLIRQ2b4kNUIPTZ/Ll199BUsWl7ookiRJkkhakcyePZsOHTpUnXglNZogSapFulxhZpoQQgtgu/TpSzHGhXn2MzFnvU8tlU1SAzBj7iIufPojPv3kYxZ/MxcWL4Rly5JxSiRJkiQVRYyRJUuWMHfuXGbOnEnbtm1p3759nee70mOS1BchhK2ATFjp7QqSbMgPf+9bVexuWs76JitZNOUIJR4Mc8TgLUqavxqGf/1vPic8/AE7dvuCnXusSvdVW9GyDAIBvkkm6nr77YpOM5IkSZJqS1lZGaussgpdunShffv2Rfk92WiCJCQDu2aMquD9tXLWP6liXx/nrP+k4BJJarD+9+1ixr4zl7HvzF3+jeuOBIo3urYkSZKk4mkUQZIQwqH8MN7IFGB8Bcly2+V8W8Uuc99vlydffyUVKA6r+75kucKwecnKSStMelR30h/TkiRJkqSGocGPSRJC+Cnw9/TpfOCXseJbvG1y1hdVsdvc8UraVJpKkiRJkiQ1Gg06SBJC6AE8DLQFlgFHxRinVZJ8Qc56yyp23aqS7ZYTYwwxxtIOsiFJkiRJkmpFgw2ShBC6AhOAbulLx8cY782zyTc565V2oang/aq65kiSJEmSpEagQQZJQghdSAIk66cvnRpjvKWKzXIHa12r0lSJ3MFaP640lSRJkiRJajRqHCQJIfw2hNC5LgpTzfw7Ao8Dm6YvnRdjvLIam74LLEnXq5rWt2fOelXTBUuSJEmSpEagkJYklwOfhhBGhRD2DMWYqDgVQmgHPAJslb40PMZ4UXW2jTEuBv6VPu0dQsg3LskuOevP17SckiRJkiSp4Sm0u01L4GDgIWBmCOGCEMI6tVesFYUQ2gAPAL3Tl66JMZ5Vw92MS5ftgUMqyaddzntvxBin17SskiRJkiSp4SkkSLIdcCPwNRBIxvc4F5geQngyhHB4CKFVvh3UVNrqYyw/tPD4O/CbAnb1d2BOuv7nEMLqFaS5HFg1Xf9rAXlIkiRJkqQGqHlNN4gxTgGmhBB+S9Ka5BhgV5KAyy7p4+sQwl3ArTHGV2uhnHcBe6XrLwJXA5vm6+kTY3yjgtfmhhB+B9xCEtx5OYTwJ+A1YDXgeGC/NPkzwJ21UHZJkiRJktQA1DhIkhFjXAiMBEaGELoDg4FBQHegI3ACcEII4d8kQYm7YoxzKttfFX6Rs74D8Ho1tqkwghJj/HsIYQ3gQqAHcFMFyV4ADooxLqthOSVJkiRJUgNVK1MAxxhnxhj/EGNcB9gdGAUsJAlUbEHS8uO/IYS7Qgj/Vxt5rowY48UkwZY7gJkkZZ1F0nrkWGDnGOPs0pVQkiRJkiQVW8EtSSoTY3wCeCKEsCowkGS8kjWAVsChwKEhhJkk45rcEGOcV4191voMOjHGf/HDbDeSJEmSJKmJq5WWJOWFEDqRdL05FvgxEDNvpY8ewJ+AD0IIg+qiDJIkSZIkSTVRq0GSEMLuIYR7gP8CV5J0tQkkXVkuTZ8fCUxMX+8E3BZC2L82yyFJkiRJklRTK93dJoSwDskMN0eRzBgDSQBkGTABuBn4Z4xxSfref4C7Qgjbksxasx7w/4B/rmxZJEmSJEmSClVQkCSE0Ipk+t/BQF9+6EYD8ClwG/D3GOPMyvYRY5wcQjgDGA9sUkg5JEmSJEmSakuNgyQhhOuBw4EOmZeApcBDJK1GHqnB1Llvpcv2NS2HJEmSJElSbSqkJcmvctZnALcCt8UY/1fAvhYCH5F0zZEkSZIkSSqZQoIki0m6yNwcY3xyZTKPMX5EMtONJEmSJElSSRUSJFkzxvhVrZdEkiRJkiSphGo8BbABEkmSJEmS1BgVOrvN2unq5zHGhVWkbQ2sDtnuNZIkSZIkSfVOjVuShBB2Aj4E/gOsUo1NVgHeBGaEELataX6SJEmSJEnFUOMgCXBIuvxnjHFOVYljjLOBsWlehxWQnyRJkiRJUp0rJEiyExCBx2uwTSbtzwrIT5IkSZIkqc4VEiRZK12+W4Nt3kuX3QrIT5IkSZIkqc4VEiTpmC4X12CbTNrOBeQnSZIkSZJU5woJkmSmAO5Rg226p8uvC8hPkiRJkiSpzhUSJHkjXR5Yg21+kS7fKiA/SfVcCKHoD0mSJEmqbYUESR4EAnB4CKFfVYlDCP2Bw0kGe32wgPwkSZIkSZLqXPMCtrkFOBtYHXgghHA+8LcY47e5iUII7YATgT+QBGO+BP62csWVVJ/FYR2KllcYNq9oeUmSJElqGmocJIkxLgghHApMAFoBw4ELQwivA/8jaTGyJrAl0JKk1cli4LAY43e1VXBJkiRJkqTaVEhLEmKMk0IIuwF3k0wJ3BrYrlyyzKABnwADY4zPFlxKSZIkSZKkOlZQkAQgxvh8CGF94JfAz4GtgdXSt2cBrwAPAHfGGBetbEElSZIkSZLqUsFBEoA0+PH39CFJ0kop9cxFMcaS5i9JkqTSKmR2G0mSJEmSpEZnpVqSSJJUF4669fWi5jdi8BZFzU+SJEn1U60ESUIIHYD2QFlVaWOMH9VGnpIkSZIkSbWp4CBJCGFX4GRgZ+BH1dwsrkyekiRJkiRJdaWggEUI4RLg9MzT2iuOJEmSJElSadQ4SBJCOBg4I326ELgPmALMBpbVXtEkSZIkSZKKp5CWJCeky/8Cu8YYp9dieSRJkiRJkkqikCmAtyIZW+RCAySSJEmSJKmxKCRI0jpdTq7NgkiSJEmSJJVSIUGSj9Nlm9osiCRJkiRJUikVEiR5IF3+rDYLIkmSJEmSVEqFBEkuA74CTgshrFnL5ZEkSZIkSSqJGgdJYoz/A/YHAvBCCOHntV4qFUUIoegPSZIkSZLqqxpPARxCeCpdnQ1sCPwzhPA18C4wv4rNY4yxX03zVOMThs0rdREkSZIkSVpOjYMkwC4kUwBnBKAjsF2ebWKaLuZJoxIZM2ZM0fIaMGBA0fKSJEmSJKkmCgmSTMJgh1bSSwcVN7/e44qbnyRJkiSp4alxkCTGuEsdlEOSJEmSJKmkCpndRpIkSZIkqdExSCJJkiRJkkRhY5KsIISwFrAGsAowOca4oDb2K0mSJEmSVCwFB0lCCO2BM4DBwJo5b20OvJWT7jDgIODrGOOxheYnSZIkSZJUlwoKkoQQ1gUeAdYnmdo3o6JZb14C7kw2C7fHGJ8vJE9JkiRJkqS6VOMxSUIILYEHgQ2ABcBfgX0rSx9j/BCYmD6tNJ0kSZIkSVIpFdKS5FigJzAf6BtjfAUghJBvm0eAfsAOBeQnSZIkSZJU5wqZ3eYXJN1qrs0ESKrh3+lygwLykyRJkiRJqnOFBEk2S5eP1mCbr9LljwrIT5IkSZIkqc4VEiRZNV3Oq8E2LdPlkgLykyRJkiRJqnOFBElmp8u1a7DNJunyiwLykyRJkiRJqnOFBEneSJe9a7DNL0nGMZlcQH6SJEmSJEl1rpAgyT+BAJwYQlitqsQhhJOBXdKn4wrIT5IkSZIkqc4VEiS5GfgYaAs8EULYuqJEIYT1Qwh/B64iaUXyFjC60IJKkiRJkiTVpeY13SDGuDCEcCDwNMlMN5NDCDNzktwSQvgx0CN9HoC5wMExxrhyxZUkSZIkSaobhbQkIcb4KsmYJP8hCYL0yHl7e2Cd9PVAMobJjjHGd1aqpJIkSZIkSXWoxi1JMmKMbwFbhhD2Bg4AtgFWB8qAWcBU4D5gvC1IJElqukIIJcvbSxBJklQTBQdJMmKMDwMP10JZJEn1SCl/2KrueFwlSZIqt9JBEkmSpOo46tbXi5bXiMFbFC0vSZLUeNQ4SBJC+ABYBuwRY3yvmtusTTLQa4wxrlfTPCVJpROHdShaXmHYvKLl1dR5XCVJklZUSEuS7iRT+raswTYtSAZ3tWOwJEmSJEmql+xuI0mSpBpzQF5JUmNUrCDJqulyfpHykyRJahIcjFeSpNpTrCDJkelyZpHykyRJUhE4IK8kqTGpMkgSQniqkrduCyF8V8XmrYB1gdVJxiN5vGbFW64cHYFtge1yll3Tt5+JMe5Sg331BH4N7A50AxYA04FRwA0xxu8LLackSVIpFHMwXnBAXklS41SdliS7kAQ4cttyBpJARU3MAP5cw21yTSUZ/HWlhBCOBm4AWue83AbYPn0cG0LYJ8b4wcrmJUmSJEmSGo7qBEkmsfysNH3T568A+VqSROB74H/AC8A9McaqWp7kkxuk+RyYDPy8RjsIYXfgFqAMmAX8CXgRaEfSJegoYGPgoRDCdjHGb1eivJIkSZIkqQGpMkhSvhtLCGFZunp0jPGtuihUJa4FPgAmxxg/SstS7aHNQwjN032UAd8CfWKM7+QkeSKE8B7wR5JAyWnAhbVUdqkoSj14n02vJUmSJDVkzQrY5o70MaeWy5JXjPHSGOPYTICkAPsDG6Trw8sFSDL+RDI2CcBv08CKJEmSJElqAmocBIgxHl0H5SiGg3LWb60oQYxxWQhhBHAR0IlkPJYn6r5oUu0aM2ZMUfMbMGAAAC8dVEXCWtR7XPHykiRJktQ0FNKSpKHqky6nxxj/myfdxAq2kSRJkiRJjVytdCcJIZSRtLxow/IDrK5gJbrLFCyE0A74Sfq0qnFUpuWsb1I3JZIkSZIkSfVNwUGSEEIX4NfAASTBhOq0Sokrk+dK6MYPwZtP8iWMMc4OIcwHVuGHwEqFajJwrCRJkiRJqt8KCliEEHYExgGrUUXLkXqifc56dab1/ZYkSNKuboojScpnxOAtSl0ESZIkNUE1DpKEEDoD/wQ6kwQTbgHmAsNIWooMBX4EbAPsB7QGngf+XislLkybnPVF1Ui/sILtVhBjDGCLEkmSJEmSGoNCWpKcTBIgWQjsEGN8M4SwKUmQhBjjbZmEIYSuwEigL/BijPH/rXSJC7MgZ71lNdK3qmA7SVKxnHRncfO77sji5idJVQihITTWrl0xet9RUukVMrvNXiQtRm6NMb6ZL2GM8X/APsD7wBkhhN0KyK82fJOzXp0uNJk01emaI0mSJEmSGoFCWpKsny6fyHktG/YNIZTFGJdm34hxQQjhCuA64FfAU4UUdCV9SlLGAKyVL2EI4Uck45EAfFzH5ZIkSZIqFYd1KGp+Ydg8AI669fWi5ek4VJLqk0KCJJkz9cyc177PWW9PMkZJrinpcvsC8ltpMcZvQwgfA2tT9bS+PXPWq5ouWJIkSZKqxW5UUv1XSHebTBeU3ADL7Jz1HhVs0zpdrl5AfrXluXS5QQhhzTzpdqlgG0mSJEmS1MgV0pLkPaAXSauMfwHEGOeGED4DfgzsCrxWbps+6fK7AstZG8YBR6Trg4GLyicIITQDjkqfzgGeKU7RJEmSJDUVxexGVYouVGA3KjVchbQkeTldblvu9UdJxvw4M4SwQebFEEJv4HckY4JMLqSQteSfwPR0/f+FEDaqIM3vgQ3T9StjjIuLUjJJkiRJklRyhbQkeQw4CTgIyJ3S93LgSJIuNW+GEF4H2gIbAGUkQZKrCi1oCGFLYMtK3l4jhHB0udcejTF+lnkSY1wSQjgZeJhk9prnQggXAy+mz48EMvt4O/17JEmSJElSE1FokOQOoCyEsE6M8QOAGOMbIYQTgBvS/fYqt92wGOOjK1HWA4A/VPLeRsBt5V7bFfgs94UY4+MhhKFpGbsAV1Swr7eBfWKMTv8rSZIkSVITUuMgSdoF5ehK3vt7COG59P1N0/1PB/4RY5xS0TbFFmO8PYTwEnAKsDvQDVgAvAuMBm6IMS4oYRElSZIkSVIJFNKSJK8Y4zskY3vU9n6HAcNqaV/TgBNrY1+SJEmSJKlxqPUgSUVCCBsD/QFijFcXI09JkiRJkqSaKEqQBNgOuJJk8FaDJJIkSZIkqd4pZApgSZIkSZKkRscgiSRJkiRJEgZJJEmSJEmSAIMkkiRJkiRJgEESSZIkSZIkwCCJJEmSJEkSYJBEkiRJkiQJMEgiSZIkSZIEQPN8b4YQzq+lfLaspf1IkiRJkiTVibxBEmAYEItQDkmSJEmSGpwQQqmLUHQxNt4wQVVBEoCmd8QlSZIkSVKTU1WQZNeilEKSJEmSpAYsDutQtLzCsHkAHHXr60XLE2DE4C2Kml8p5A2SxBifKVZBJEmSJEmSSsnZbSRJkiRJkjBIIkmSJEmSBBgkkSRJkiRJAgySSJIkSZIkAQZJJEmSJEmSAIMkkiRJkiRJQBVTAEuSSi+EUNr8h80raf6SJElSsdiSRJIkSZIkCVuSSFKDMWbMmKLmN2DAAABeOqh4efYeV7y8VHwjBm9R6iJIkiTlZZBEkqQSsBuVJElS/WOQRJIkFcdJdxYvr+uOLF5eOUod/JIkSSvHIIkkSSVkNyo1dHajkiQ1JgZJJEmSGgG7UEmStPIMkkiSJNWyYrYQyrQOKpkm0I1KktR0GCSRJElqBIrZhQrsRiVJapyalboAkiRJkiRJ9YFBEkmSJEmSJAySSJIkSZIkAQZJJEmSJEmSAIMkkiRJkiRJgEESSZIkSZIkwCCJJEmSJEkSYJBEkiRJkiQJMEgiSZIkSZIEGCSRJEmSJEkCoHmpCyBJkiTVZyGE0uU9bF5J8h0xeIuS5CtJpWZLEkmSJEmSJGxJIkmSJFXLmDFjipbXgAEDAHjpoKJlCUDvcenKSXcWL9PrjixeXpJUBYMkkiRJkpqcptaNyi5UUvXY3UaSJEmSJAlbkkiSJElqwhp7N6qSdKECu1GpwbIliSRJkiRJEgZJJEmSJEmSAIMkkiRJkiRJgEESSZIkSZIkwCCJJEmSJEkSYJBEkiRJkiQJMEgiSZIkSZIEGCSRJEmSJEkCDJJIkiRJkiQBBkkkSZIkSZIAgySSJEmSJEmAQRJJkiRJkiTAIIkkSZIkSRJgkESSJEmSJAkwSCJJkiRJkgQYJJEkSZIkSQKgeakLIEmSJEnSygohlDb/YfOKnueIwVsUPc/GzpYkkiRJkiRJNPGWJCGEtYBfA/sCawNLgA+A8cA1McY5JSyeJEmSJKmGxowZU9T8BgwYAMBLBxUvz97j0pWT7ixepgDXHVnc/EqgyQZJQgh7AncDHcu9tWX6OC6EsH+M8ZWiF06SJEmSJBVdk+xuE0L4KXAvSYBkPvAHoA+wC3AFsBToBjwYQlizRMWUJEmSJElF1FRbklwJtCUJhuwVY5yU894zIYRXgX8AawAXAYOLX0RJkiRJklRMTa4lSQihF7Br+vT2cgESAGKMdwJPpU8HhRBWL1b5JEmSJElSaTS5IAmQO5zO3/OkuzVdlgH71V1xJEmSJElSfdAUgyR90uV8YHKedBMr2EaSJEmSJDVSTTFIskm6nB5jXFJZohjjf4F55baRJEmSJEmNVIgxlroMRRNCaAV8nz59KMb48yrSv0kSIPksxti1gvebzj9PkiRJkqQGLMYYqkrT1FqStM9Z/7Ya6TNp2tVBWSRJkiRJUj3S1IIkbXLWF1Uj/cIKtsuKMYbqRKIkSZIkSVL917zUBSiyBTnrLauRvlUF262goQZKMt2FGmr5tSKPaePkcW2cPK6Nk8e1cfK4Nk4e18bHY6ra0NRaknyTs16dLjSZNNXpmiNJkiRJkhqwJtWSJMa4MIQwC+gCrFWNTTJpPq67UpWOEdbGx2PaOHlcGyePa+PkcW2cPK6Nk8e18fGYqjY0tZYkAG+lyw1CCJUGiUIIawIdym0jSZIkSZIaqaYYJHkuXa4CbJsn3S4VbCNJkiRJkhqpphgkGZezPiRPusHpcilwf90VR5IkSZIk1QdNLkgSY3wFmJg+PTqE8LPyaUIIA4F+6dM7YoxfFKt8kiRJkiSpNEKMsdRlKLoQwk+BF4C2wHzgL8CTJAPZ7g/8BigDPge2jjH+t0RFlSRJkiRJRdIkgyQAIYQ9gbuBjpUk+RTYP215IkmSJEmSGrkmGyQBCCGsBZwC/BxYm2T8kQ+A8cDVMcY5JSyeJEk1FkIIsSl/uUuNTKZOhxCaxRiXlbo8ktTYNekgiSRJjUkIoSzGuLSS9wyeSA1Ibn0OIbSKMS4s95p1WpLqgEESSTUWQmgeY1ziBZpU/4QQViVpJXl3jPG9EEIZyff9knLprL/1XAihW4zx03Q905rA828jl9tiJK2/Q4CtgU5AN+BFki7jb8QYF/lZkKTaZZBEUrVlLs7TdS/KpHomhLAd8AjJj6krYoynl3v/N0CLGOOlNt2vv0IIzYE/AWcAQ2OMt4YQWscYv0/fbw10iTF+4nFsvEIIhwF/BroDEQg5b38EjIkx/q4UZVN+1kupYWtyUwCr/kjvjlT0eqjodZVOCKEsDYpkAiQDgaXpD65Kj6VKK4TQIYTw0xDCJqUui4pmJvAesAg4MISwJUAIYe8QwlvAFcBfQgirewFfr20PHJKu/zqE0C4nQHIMycx8kwE8jo1PCGGdEMJI4C6SAMl/gHuAe4GpwEKSsfROCyGclm7jNX09EEJYNYRwBUkdlgrmtXVp2ZJERZdW+mWZVgghhG2AHkCMMY4tZdm0vDRg1Syn/3Mv4GpghzTJbGDNGOOiEhVRlQghHAccDqxBMij1uTHG+0pbKtWlzJ3LEMIg4HKS2dseBZaRDFAOMB24EhgRY5xfmpKqOkIIw4CTgM4kLUomACOALdMk7wD9Y4yflKSAqlU59Xd94ELgMGAOyXfu7cCcGOO8EMIq6XvXAa2ABUCPGOOXtvAsrRBCP2A0SUu+HWOML5W4SGqAMgHPnC53vUi62TUDPgbejzHOzaQ1UF43DJKoqMoNOLYV8DtgN2AVoB1weIxxVAmL2CSEEDoCi2KM8ys7wZbrWtMFGA4ck769iKTZ71Kgd4zx30UquqoQQjgYuAjYMH1pNvAtcBlwrRfQjVe5cQzGAfvzQ/P8+cC1wE0xxhklKqKqIfM9GUJYB7gG2Juk5UCrNMknwKXAqBjj5yUqpupAehPpOuBY4CvgAuDOGOPXFaS9CTgaaA6cH2O8qIhFVQVCCCeQHL8PgC1jjN+UuEhqYHIDnSGEjUiu5/YAFpME35aStCz7R4zxipIVtAloXuoCqGlJL/y6AH8BBqcvzwXeILkg+K5UZWsqQgj/Dzib5EfzhSTV8OTzAAAgAElEQVT9nHPfbx5jXJITIPkdcDE/nC+uSZe/JrnL9V4xyq38QgjdSL5Mj0pfehP4B/A6MC3GOLNUZVNx5ARIfk7ywzoTIPkCOCrG+JjdGeu33BsJMcYP0rFJlpGcf5eRBEdujzFOK2ExVXcGA8el6zeTHOvlrotygqE3AkNJvsPXSD8rSw2El9Tq6XIJ0NKWPaqpdHDulsCpJOMRQfLb6EOS30s/ArYAtgwhdCC5+fVVKcra2BkkUVHkNCPdBbgK2Dx96xZgDPBhjHF6qcrXVIQQ1iWZ9aI9cHQI4d4Y41u5aXKCI/uRjF+wTvrWoyQDQU4IIWS6Rb2YtkbxQqD0TgYGAt+Q3Mm6BZjpVJFNSwihHfAboCXwOUlXjXYkF1WP+Rmon9Lm1TGnvm5J0nJv9zTJMpIfw0/GGKflm+pZDU/O+flJ4BXgXzHGc8q9ByTB0PTz8g7JHeXNgTXKz16lulWu5V7mGK2avj3fH65aCccD56XrY4DrgY9jjDNCCDsDB5J8z58BzAsh3FQ+mKqV5yBPKor0S7058CtgM5K724cCv40xTsgESBykqO6kX+IzSPo3Q9INY1H5NCGENUIIU4D7SAIkb5NMP3gE8GR6cZa5W/IpJFf2RfgTVIm0H/SpJIHvG4DLY4wzcn5wNU/vTnjObyQyxzL3mKYX7d+S3H06BPgFSf1dBfhlZgBfPwf1T4xxWVpHtwwhTCSpx/OBsSRBz+lAGfD7NP1SWwU1HFXVufTYZ76jryMZeyZTp1f4fk1/nP+IH76LZ6Xp/UzUsRDCISGEnqStcMsFsTI3AKeFEJp5rlVNpeM0nk7yvX0lcHqM8ZlMN9kY46QY46nAq0Bb4AR+CKarFll5VUzHkVy4LyG5CHgwM3Bg+mVS5oVfncr8X/8G7Bdj3CbGuFxXmfSLfh6wNclxGgbsHWO8LcY4N70wa0sy0C4k3aT80VV6G5G0HJgJ3BhjnJWpR+lF9hJYcRYM61rDkwkkZ45luWOaGeztKWBsjPEFkh9b35F8Rk6sYBuVSG6gKyQziB0HPAP0JWnt9yHJ4Mu/BZ4gOY67hBCGpLvwvFvPZc6xuXWuGgGT22OM/yq/XQX7XUQyTgEkXeq8YVGHQghbhRBmkMwy9Dhwdwhha5ZvlZ9p3dU8DXx6rlVNHUoyc9UU4LqYTPOevYEcQlg/hHA3yXU6JNfk33g9V/vsbqM6lxNlXy196W2SfrbZpqE5TRZbxBgXp/3xlvgFU3tyflR9DTxYUZoQQqu0+0w/khHzX67gomsrkmP5Hel4JB6nupepR5UMtJsZpPXTzAtp2kx92gDYl+RHVXfgBeC+GOOCohReKy3nx1amddB+wF4kwczvScYv+DB9L/MjLAK3AvsAuwL7hRDuizE+UcnnSEWUG+hKu0KeRtI16nbgbuAjkpngloVkOthtSKYV/X8hhLExxrkex/ort4VBCGEfkoGT94wxvlNRd6maBDjS8/tPgLXSl14vn6dqRwihE8ng522Bf5Pc4V+T5Kbf7sBzIYQRJIHM9dPNsjeQrJ+qrhBCK+Dg9OllMcb3IdtysAXJjcvfp+8vJDmn3BxjfLfYZW0KvAuhlVZZF5mci/rMF3bndDmfH6YwJITQJYTw4xDCUOCOdLyLF4GrQwgbGB2tOyGE3UMIL4cQTkxfyrQ4mBhjfCn3YivnOHQDWqTrHxWvtE1XekG9QoAk7cIGkJkRakfgNyGEbUMIhwKnhRDuJem7filwCcmUoiNJ6lqv4v0VWhkxFULYNIQwgaQ73PEkx/N04J/80BUj88O6LCbTBN4AfElSd09Ku18t89xaWiGEX4YQHg8hbE4ymPaGJINkn5p2Q30nJ5DyEvAASbeK9YEz0934g7ieygQyQgjjSY5dd5JzcDbYuZJ2TpdfknTHsiVJLQsh/J5kUoGBMcbnYowHkMwadjHJIJodSaZXHwOMS5+TvucNJAErth6r6Ls3fa0dSWvuJfzQKokQwiCSm2CZAMm9QD/gLAMkdccpgFWwsOI83muRtD5oG2P8KCdd5m72DsDzJBX/RZI7ZZuSTGn1M364I5LrGZJo6oPeIaldIYSNSVoUrAo8CwyIMX5R2Z2PnJYMw4DzgXdijBsXtdBNUBrs2Juk5d+PSI7VxBjji+XSjSRpmr+U5A7DKul6Joj5CtCGZBrR9Ui+hK8C/hRjnFP3f4lyhRDWIBl8bXyM8bNK0jSPMS7JqXvbAHcAPUku3F8juaPZkx+60/0yxjgy3T53YME7gcNILsBOjzHe5l3O0kmb6U9Jn15MUsdbA7vEGL8slzYz8Pm6JLOL7QV8DfSJMb5ZUasElV4IoS/Jd+WuJOfiJSTn3z1jjI9n6ncB+82cF24lmQJ4KrBDjHFR/i1VXSGEHiTjQeyXvnQ3yRh6X+ak6c4PYz9tV24Xw0mmbn4zTeu5tglKAx/NclqAtsnXgjeE0BV4i+S6fDeS7+sbgG3TJJNJbng9HB2ote7FGH34qPGDpNJn1tcDbiL5EfYuyYwK9wInV7DdLSSj9Ff0eJekafhdJHdFl5H82PsH0LnUf3NjfJB8kX9D0nXmvGqkLwPGp8dmVPnPgo9aPTZ9gH9VUlcWkYxT8OOc9J1JulF9nKaZThJQuYHkAm5doANJd6kJaZopQPdS/61N7UHSlzhzLAeS9F/Pl379dHlzus1IoBewWvr6UemxXpYe/21ytm2eLnuTdI9bxv9v77zj7KiqB/49qYQEQiAGQu9SQu+ELiACAgHp7ScgIL2IFBUpAooigtI7CIqCIB0FQZqAqJRQRZHeCT0hyb7z++Ocm7lvMm93k+zuy+6e7+dzP2935s68eXPnzr33VBOOzuPbo/825xkYCvzU2+NzH+vO9H19WzluL+AlP+432XZp9m+KUtdOK2GWBRMw4cgzmGCzBjzTEe2GudjUgPP9/1bfI1HadU+H+Ocxqa28z60HzFLVZpjy4WDM3Sa91yf4u/h4YNGOaO8o3atQv06aGxOG/xoXuKXngsJgoY9//sGfodez5+l1zGJ0norv6eufSwPr59uizGAbNvsConTfggWK/EFpUGjxkradDayYHTMMMxe7zzv9ddgibnvMhWNwdu47/Bz/BBZo9u/tbiV78U41KGcv44Ux4VYNixWzvG+f6gWLuef1BR72+j9r5btHNPv3d9fiz/6RmCCkhsWZ+AnwI+BU4AHf/gFwRprU+bGzYAE6R3vbLpDtywfsg7J+unyzf3NvK1jWqD/5/f8XmbCrVG9jLCDjs1gcoE/93bl4qV4/zOT7v37Oi4A5K873Y8za73PgpNK+oZjrzm7l5yXKdLVxm4shzO30hWy8PKut82Hm/Fdm4+0W6RnI6s6f2j/asSltv2D2nq55ey2JudyM922HlNttGr9j+exc+0Vbz3CbzQlchikaFgTewoSRo9s4rm/296HZuPph1v7/wxbGKwIDqo6N0nMLcIiPuWVl11OYBVhedwBwIjb/S9ZnP27PPA2zfHoVmL3Zv7mnlKZfQJTuWTCt9eVZZ/8dJujYDNiGwmLkM8wqZFDp+KGY712/0uQuX8gdkp1/0a74XT2hYGb3lYNv6f6mSfdBmOn2RODCNs49PJuY7ZifJ2vXPYE3MLP/mLhNe/utimmvJnofWymfWHmdq7wNXskm2w0XZeWJOHCBH/8SMKzZv7m3FUzguCNmybNxgzqCWeild+CtmGBs03I9/xwMHEVhaTSGQhiarElS0N7JPmnbFlgCE7AkS5SWmGTNcNu2652HuV4cnt33q6kQblW09WaYq1UNeCp7Xgb7+/cD4F/Nvhe9tXg/ewATcB6dbd/G39k1TOA5W3pmpuM79vdn5mMyy7Fs/wDv17s2+350h4Jp+GuYJfTlmBDy8Gk8xxl+jid93L4GmwMnwclbWGacTTvjN0Rp+jM05d2ffR6bjeF/Be7FFCNp21hKAhDvt8/7/peZev1UtmQaDvwwO+c2zb4XPaU0/QKidM8C7OETsTd9kje8ouOehi2+JwAn+7byC2SKmRn1i+05qXcJGNSZv6enFOq1GnNjKT+/DeyTt1F+v31ifYcP5K9jKX8rJ27Y5LzF23V0tn0ApvW+LXtRP9Ds+9GdCrbIGeYDaRpQv1xuL///WMw8vwY8B8zX4Jx9Sv/3x7LcJHP9C9N3N/v397ZCSfBV2pfMZ1fJnofPMQFlcr2p6p+LYZYmNe/TC+bPl3/uhmmwat6Pc0uGd4F9mn1vumuhXuA/ElsUb4QF2Jsv25cLqxcG7vH7/yjt0xgKpm1804+7CzgH+EvWlm8Qbqqd0catCjSyfraFj7tzlfZfirm41rD0nm2es+oZwyxwa8CTFXWWB87NnoWlm33fZtZCMRddD3NRnYgJt6ZYWbanfXyMTkLth7LzrkMxF86tCO4DVmr274/SKc/U0v65CCYUfR34FjCCIi7cST7eJsvPhbPj+/m29Mz8Io3lTK0wG44pR970+t9r9u/vSaXpFxCl+xVgAeA/3nkvAYb79nyBPgdmtphLS+docL7yQm4OTPDyAWayuFezf3N3K5g/7SfUD8p/Bw4t1UuLsa39Jdvi7Vbne5sN+Pt5nbezl/ao0oRsEvCdZt+D7lh8cvs+pnFaK7/3/vdaFO5ONUybvH154Kw47wBMaLYPhYbibsJCa6YpwPrAUP87F4h91/tb8o+vFIh53b7ALtnzcUB6NrI+PACzNniNQvjyAeYvPbDZ96E7llJ7DcDSNL5OMQlu8ffxL8gmw1mbbU+hbT6itXbI2nFRLIBf2YT7Q+CAZt+TnlYwwVTezluTuRKXnwVv11xolsbalYGns/ZaLt8/DdeTLIku8//7YdmrjqFY5NewzGdDpuXcvbV4f0qWsq8AS7X32fDPm/zYGyrqLIG5pz+Nud9s2OzfG6XDn59ZsBADNZ9r7eh/H4bPqbO6s1PEvfnY6+euWGsCt1PMqe/GBG6DsudpM4r4JTVMSLeQav2YFGUG2rTZFxCl+5RsIPiqd8in8cCBWZ0+PkFMnXaivzRaHWx8AjLCXwx5cNfLaMX8uKcXfyk2jO/hE7F84jYP5vua7t9z2OR8crZtt3Kb+t+X+sv4Q2DfUpunzyQMuce/6zgKbWZqr4hHMv3t/W2/j38jWyhhAo4rsvv8BvAdKoJ4ef0+mDXWCMyl4ijqtcyPUPKFjdK0Nl+MYlGzZdbX0qJqQWzynRbR6+f7K843AjPzTmbfy+XPRfb3MliWlD2B+bPt/WKCNd1t+TVMG5362X8xS8px2baHUxtmxw2ncF99jnZqmLFJ+clYMO2bsUXY7Nn+COTZMe2a95tVMJP55GY823Sc70RMMFkD7p6O41fInqnDMMHcrhTxxZKlwirNvnfdoVAvePxH9q7d2Le3KcDCrAOeJIstRIXrXaMxO0r3L8ByFJafH/ic6x5g1gb1Z8fmejUsRtnKpf0bY1ZJqU+Pw1x1nsbmcCluXQsWxy5c2zu6TZt9AVFmntLeiTGF9POO0vadqY/G/AfMhLFyouYTvDUpcs7/Jps41LDI/9M8AekJxSfNacKzd9U9LE3c5vDP/8PcMJ4DvokthObHIq+nAfwtqrNfrEJhev8ovnDKJhD9gTt9/+tYQN3UVg8CqzX7vnXXQrEw3jvd/2zfcdmkrQVLAbpMO56f7/sxuU/0+2Q+8lGaX7A06Mm65zpg3oo6u2d1bmnHOTeiyKRxGu3QJDMNsTSiVN6/1bJ34mOYW9NqWMaBLbDJ8gQK95iN/LjU99ejsBj6GW3EhWFq99bZsr/7lvdHma42za1jh2OWs/mC5TtMg/VVNpaOxBY/aZEzxre3leUqHb+nH/cpFiz0muy6XgN2ava9m9kKloZ5jN+7DSkFy8764WEUFmDXtfPcgrlRpGx0Zzb790ZpTsEyIb2c9cff+/bKsRVTjKS6x+HWpNn+xTEheB4IOFmAjseCQi+U1Y8xvCPbs9kXEKX5hVYCfZbr+WfSdj/k/69AEfSvhi3ud6ENAQem/Ti/1PEnYxqxlbN6va7TYy5Nd/s9eQFYrEG9ObBgf09jmozHMa30xtQLUfr4BCFpOS/H3aRK5zspe/meUnpGhlAfsT9ZNOzS7PvVHQoWkHUjYHNMIFUVU+JgikXWMaXB9mY/vn/pmGRxMDTt8/bezo971p+lH1S1eZQuafsqIWdqt/6YQDO1814UgstUZwhm6ZVMwcfk+yvOPRuWEamGTfjXb+P6YkE9/W3bx8ey32fv6zUr6i2ICazSBPcW6jNTDcGsQtICfJP2tAv11oDSG8fLTmjTsgDqKMzKMvXR84BR0/u8+Oc+mMKiBrzU6LurrovCpP8z6q1Efxh9eap7tj42P/2MwgX5U8xlfE+KVOjJLXEIptWf7O3ztbzdWvmeBTC3iRpF0Ppoix5Usr5bNXdLfXMBzKI69clzaT3+mFAIOR/Hheel7xNgdX9nXIRZjRxIZnFICMY7p82bfQFRmvwA1C+k58RigeyDmeiP9O3lCcN3KNxtUpreGqYFO4ZqTWia9C9M5j4DrI25a1wL/Lz0gui1Ez7/7WMwq5CzG738sJSwuT/ia8CJVW2MBWg9PKu/A8UiLH3OSxHz4t9k1iGY5c8R2fGnECns2tOWy2NWVe95qflk6tfAGqU2WjS7v6k8jgVKnkqzTP0C6XiyiTs22VsF02RXppiN0uXPwg7A9hVtNy9wI4UV15ezfenZ2IQiKv5j2Tu10bthBQrrsT8SbnCd2a7LeJ9uAb5b2lc2t0/m0x8AB5f2LUsRa+K30W+b3q5jKOKv1bDA5JvQRgyoNs6ZFlP9vc+n1KDH+PZWx1TqA63XsmelYayi3liwDIxnZ/forazklpU3ZMekedCYrN5NFAKURu/aPliQzlf9vJFRqAcVGmTgbLQNs45/gkyZ3Mb5V8jeA2fja6jSHKE14WnMwzur7Zt9AVFmjoKlgU1S8FRexSwSUqCgXNBRXsidA6xQcd68k8+BaUM3K20fRsnqJDr9lMlQZTwWioXTShQWJ8kcb51G99DbLtW/m/qI2umc38I0mZOAK0rHr4i5cSzS7Pszsxdvv6TNr2FarA8oTHlrWMyCVbN7PwxzuahhArJfAgu08T0DMc1CDZt090rB4sxUyAS8mIZnCOaSlnyPkytb36z+5pi2s4ZZ/czq+3JB9mkUsQiOLO8vXcMACoH2vZTMeKO0uy3bk9niQAoLkUYpndP4uba/Wyf7O3jerM4ALLVrej/sRsQVaUabz4Ol3E7t8CSmPKoMPj+9zxSwqY8BNX8mRqRnhYpFUXbc8X7Mv2jDSqy3FswqdqKPo78A1gCWwoLbHkLh2lYDTmfqrCFXeJuMA77l21pbqK6ateN0WRlFmblK+d2PKY/PBi7AhGcHYQqOKYJP/xyKzf2S5edWvr3huxz4EYUr+/YN+n85kUJYjnT2M9DsC4jS5AfAJvAnZYPFU9giLk3Ex+JBPLP6/SjMwz7C0pG26peLLc6TOfIfgMEN6sUCr/E9HElFbAHMOiSZ7b4JrN5Ge+eZFA5LbUexYBuAaZ4nYYKyHZr927tbwaw3fpf1q6sw95c1MGHh/pgbTBJsrO7HJdeLFJvnHDwDDRWWVZhbxd4UGqzwhW5+2+dap0HZ37/K+uhR2fY08ZmDQvP5KrB2Vif1zeUo0sW+TknYUnEt8wHrNvuedMdCyQ0V00wvTr1LW5qs7pX19cXydm1w7hRc+3ngq6V9C1As0P8KLNnse9HbCmbanjLQvIO7/1IvsJwi4JzB7zqXQkF1eWlfH2wRlmKOJUFbP9zlLkrlPV2XYoF6BjCsos7GFAF4J2ML4Ly/r0rhnvwwbqlTHoOz+nsDZ9KLEw301AKMpog3Uy5jgVMbHDPFZT7b3sgaaSSF1dpv4r0/c5SmX0CULmzsasnkitgC+xVgX2BJLKXrrpjfZjL3T1G+hULrmQQpv8Mn9NgivLyQWxCTqn7q37Vds+9FdyrYwvkyv9ffINNQ++d8mOAp+SZvle+vON9wikwpz5GlMczOuSlF1pobCW3mtLRXP2xBPN4H0J0xq5IqrUSaoP0UzxSFpXZLAQI/97afr+I75gGOptCIXRITtE5v24ZC3PL7FQuoeAc2Eb8Bc41LbXU/nnmC+on5ahSa5Quq2tPPmwJknzstz2Wz7193KaU2mQMLqHcb8BJwUbm9Meu7tNA9qK3zYtYkaZK9R94+2MJ4SwpB9iGtPXdROu0ZOJJC+XBGavNyP8IVPkxtidCq8IRiHF+Wwi2uhscZwOZNO2PWt4dlz048C223XdLK/5dSZsVSv92Wwr3tLrIsX77/FGwcHw+c1OC76qwIovSM4n19FurjEb2KhQa4CROc5XGKfgDMlR3fF7PkTJnrjvDtrVmT5ML2o5iGoNBROuk5aPYFROmCRm69U6aYFruXX/JYppTP/EXwR7I831j8ktMpFnL/xLScyXezD+Y6sC5FHu9PgO9Fx5/m9luMQqNxI/XpOtMAvROFZcI97TjnelRkUihNIC7GNCODOuJ39JaCpW1OPtDb5f3G9w8GtvFJWRoQnyfLSIAtlh/L9v8dS629OmaCfziF+0YNC967eLN/e08sWBDqsXicENqOGbBp1hdrwP+wrCZ55q4Pvd+VzWcHYYKv5G61NVMLRUcC12PCtc/xIKGtveejTHfbH0ohLG7x+91CKV4X5vaY6pyHC7dorDVckSJb0YUV++fCAvSd19bzFqXD2zz1twUpUm9/TCmdLqYpPgdbND2PCdFOpiJobzu+8ziKeFWPYln/zqawEBxLabHf20ujvuX77vX7dnfepuVjsRSsx2Xv5V18e7KunR9LtVrDAjJPJdiO0j3K9LQZJsx+zsfaS7E1TrLqmhXYj0LA+RE2L5s1O35pCgv6CbhFU/l5zOoPys63c7PvWZQQkvToUh5EsIX0MZgf3Wq+7UHgzlK93KT0ckxI8iGwX6neUOqznbyEpYg9FvMBvYYiGNGn/r0xuEx7O/bDLHvSfd6PzOTbPwdhgVtTTIMdfXsja5LBFJkUPsRMT9PEIWk0pzs4XW8umIXHZbgfc2nfSljKttSWeRygq8gEHVjQ1Wey/ankAfveB/Zu9m/uqQUTUiSLumvaUX/FbJLzNKYZGoUF9VsFExinNn8c2NyPy9+5i2fv1VvJYtJkfXQHCkHMvc2+Tz2tYELKPGPbfZhlwRaU4jFlbXJz1q5fbXDe9L5eJHtXH9Gg7oDycVG6/DnYHXjR2+k637YARdyoqtKCuVOmrCmtWZ+lsXY2f95SSuCXsvO9AGzS7HsxMxfqlTuz+7g5yd+fbWVZHA38ze/1/dn21Ff3xeZInwOXNfu3Rpnh56MsMKuK3SeYBXcSkD2DBeCvssbfFAtTUPP6m5f27+l9eIpAvI13wtJkFilRmvzsNPsConRBI9f7003IBt9zsGwov/J6+YskaS1XyTr4oxQ+8GmRvhT16a6qyh/wuAp+TEz46tunTQ0wtvBOMS7+BSxbvp/ABhTWB0/iFgyN7jdm5puyZdxARVaiKNPVnoK7zpS2H4ppG1K/OMu3H+v/v07JVB9zvfkuZqn1htd7wvvi98m0FlE6pS2HY5kjan7/52lQL/XB8yiEV1+rmJANpwimOh4TjCXNVHrn9sOshdJz8m0yCz3/HIhZGqTvikDKHdfm8wG3UyxWDwK+RGZpSfVkecuszc6niCVUlQ1hI2+3GrB1K9fSazO8NfkZSIKvcurtMygE1+Mxy87rMFfHJylSzL4OnNLa85Lt64dZDl2SHZ8USwd35u/sjgVblJ7g79E9qE+jnd6Pf/R7+CAlS86K8w32NpyMzYeXK51rIEXmsfHAqs2+B1Gm67nZALMMWyfblscPq3uOMAvudzGLzhNaOW8fYMes3/6KbP6HWX6el+1P7nRtWaRWBm+O0sXPTbMvIMo0NJYJJI4iSw9ZUScJL9KE+6sUi6tXMS1Xyq6R/OmOzY+pOOdJmBR9fNXA7y+JrfzlcDcmVLkWC0iWv5D6RKevu6+59rgf8HUssOdiFe0oWOrBlMHmJApf6Fy4dTLF5Pu48veUvn8AtgCr+QRhmWbfk55WvN1GYovhNEj+mXoh1xIUptZ3kKVdzuoMwtKMLoUFQY50rl3Qdv65DVlMgFbqz0kWT6TqXNn/t1D4zO9Vca65KYQzT1Cf2jlN3tfHsqqEdd70tW9ZgJXu6wl+39/DLHYGlepVxoagyN6WXO3OqBrvsECc12ff0Wr2qihNez5S/89Tb6dyI7AhWYpmYARwBIVb3YsU6b4bjcEjsXSzV1BvVXgBkY2qfK+WoRBe5rEg7gU2yOr1x1xoUp31fXuVxUDq89/zum9Sb82Z9o/x7167o39XlC55dhajiKFYFmLMjbkrn0umBKE+blSK81cZdwabS6ewAk9SSp6AxXBMiup7mn0/okzDs9PsC4jSzoaCtbIOux+tSMcxyffC/vfNPlicjfnTLYgttK7PzvdAg/OkAWJeLEhRDYuNkVx1qgad2fyzcmIZpfI+74QtlpKVz9uY1cicpXqzYxPvNAlfN9uXJu5LU8S6eAvXMDe6//48HEKY93Vm+6ZsNeMwq5EpAjAvIyl8qD/DBGBT0r8SmuRmtVu7Ai9m/69GsUA6tuocWT9djsKN51YKq4NcKLoxxcSuUiianTfikXRMmw8C/uH3/NzSvtasAdKCeikKpUQL5nY6yveN8Pfzz/1d/w6wW7N/c5R2PRenYgqKT7CgoPOW9udWRimF8wTMomH2Bucc5udNMW9qmJJp+Wb/3pmlUMxBNwFe9ns0DnM1fD27by+TuUNgws2UKeSeVs6f3J2Ox+bJn8f973kFix+SYs98Doz27UdjliLpGVouO2YnCpfIw9rxHVtTuMulYNxprjfY3xtpPN/dt4fSeCYvfQi6C08BD/nfe2ATrqkQka9jFh93iMicmA91yqwwVhfWCSAAACAASURBVFVfUdXnMEHLn7FOvbaIbO7H903nUtWaiIiqvoGZgn6EabEP8v0t2feKb/vEN03w7X3KdQO7XyIySEROxWK3LIy9QMGEId8AzhOR0ekYVf0Y+DUmqBoB7CUiw31fi38+i0m0X/c638v3l/Hn4WxVfb/Df2SAiMyFBTieAxNeXQxM9n7V4u3yFmZuDbZI2xwL/oqq1lS11vVXHqjPYnJEZJSIXCkic/n7MR9DJ2DtDDbhAurHWFVt8bZ/CnNTBFgZy2KR71dM83SR1zkc02xNdV1ef/J0/9BeiohsKSK3i8hI/1+w/jfeq0zV/l5vJRHZQ0S+JSJHisjimGICH1v3x6w2BRNA3ysiD2NpHW/DrJIGYNYDt3baDwxaJZ/r+P9TzYezbddiliG3YnEF3sjrqeqk7O/zMbfXAZgGe+UGlzARc+OaG1OSbKeqX1HVJ6frB/VAsrFvfywWzDXAZphr2/KY9v8N33cMlp0RzOrjWUzwsb6I/B9M3cbZe3NpTGExFptrBz2LCdg66EEsY82ZIvIKcBpmeXQrFnvmmbSWwazuB/nfc4jILG18x6tYAGcwyyNUdZKPz59hrj7P+v61fH/lGBPMRDRbShOl/QVzaXmYLGVraf9AzNIgBXa8BcusUDb96pudLwUceiDbL+W/sQH/j37ut4Axvj203NPfnmti2sT3sAF+Q2yx9EsK/9fryVwrvI0Pp3CRqUoJ/CVsUjcJk5Kvn++P0qVtvApmXfAxrl2oqDMPNjkbS6GBvhLPoBFl5iiYL3wyiT/Vt+XvysUp0kn+ppXzpP66FIXm6SFgLd+ep59dicI6ZaNm34PuWsrvPiy7V7LcOz7bPoQic9BYbDE2L7A9Jty404/JYwu9gLs2ZufZ2MfLiVm9pLF8nAjEOTM9CwthmuZZG9XxbRvQRprXrG/vm7X7pr6tygJsZWD/Zt+Tma1gliNfYCl4F/D7+FumTtE7DDg4mw8dRpGpb1uKrIAfYq7M5bbvi7lTTok506j9o3T/gsVxS89Kzd/xu+NxwbJ6Kf3vrV7vYdqI2YcJW5K108W+rU/pnDtTWo9FmblL0y8gSgc1ZDE4r0zh754mc/OU6iTBh2BClTThO9C3lweSdNxXMWnpBMw9oNKMNErdvWs42GIuNS1Y0Kdy+uVfZ+13fGnfIsA9FPEtFsr2pbYdQxFg7u5m34feWjC3itQXd/Zt+cA5EPiB798KszRJE8I5m3HNURq25eKYhvILzOoruVEkk+0RwF+9T7+IC7NpHI9gIYro+Z9iwtF++TH+fKxPBOid3jbLBU59Me3zCGzBdCqFi1tuZr1jNtn9ABM25wE1v8AEI+9m2z4AvlL67lmAr2Dayh9jVn3fKNUJJUPXPQtCvVBzK0y7ez9mefk3bD40pNEx5Weqle/am2JedVBHXH9vKZjA6ia/dxOBMzFrkdGt1E+L2b9R74Z8CkUa5ccwl4vBWGbGBYDtgL/7/tuJ4PU9tgAnZu/rmj9TG7dSfwCW0SwJ0Frtx5jALilJri3tK79DpD3vkSjNL02/gCjT2XDWybYA5vP/84XXAZi1Rw0LOLZ4xfFpEr4qRarD/+IBjRpN3iiiNH9IRYDJKHXtk0/I1sOyXYzGJuniL+mrgIFZveTDuAiFb/zzwMpZnb7UR9M+JJ0ja9f+wFlZnfWbfU96Y8HMNe+g8DdfIts3K6btesn708JY9pOdmn3dPbFgZtop9sdUMTzyPlvuv1mdPSmCs16bbU/97ocUfvM/bXAd6TuGYouzpNV6Btgyr1M6LuKOTH/b74S5L72JBbb+N5bWNwXCvro0hn4bs8JM78/nsAxTP8dMpVfA3CK/jwlRJgNXldu4qt2jLZv+LIyiiNuVLPfyxdPvKawvpylmQDZ+H5adLyzApr2NNqGwrKwBT2f7qvrW6KzujykUg8kNJ7ceeNzLQ9kxzxDWXT2i0HjtcpS39R0U8cBOoPVYX2tgisgUs2Q0WRa6Ut1tKawFt2/2fYjSQc9Tsy8gSjsaaWrLjjrtNFO7WyxKYYlQo8KMu3S+71IIVX7m28qSz/QdKwA/IYvqHqXVtlsWs+yZTKGNfBHYBTPd/1Z+f/N7j03UP8Qm4ZeUzvslzCUjDfArVLTV+sDlZBmGonR5+wsW/yeZ9t+LabeOw+OTpMG62dfaUwtmjXEmrQepzlMBTmVST2HhMdT7XWrPJNRIKXqHUGSXGgtsUT5/ds4U5PM+zJphIiaEjqwWHdf2C1MfpHwsphT4B4WAJJWvlY5dEMs4th6wOhXub1jMmZf8+N+k56CinuSfUZryLAzALDySBdB7mCLhGN/+I2yRM9n7ZF0w5Wn4noFY7Jmk4IhMZNPeVv2wZANJgHU3MLyNY5Kb8ovA10v7jsYsSWql8hkWMyws9bp5oRTkHpsjz5/9P9Df4/Ngwu4aJjRft5Vz9sWUzim48m1UpGzHYuEkZdjDRCKEHlOafgFRWmmckkkWhRBkJEUE/d8BS6X6Wd3tKSTx1zc4f1pML4iZN7ZgC/f25vEOc7H6+5G0SGlBtRWF8OljbFKeJM0pavYOVe3un4MwM9IWf0lvVdq/ARbTpIYJrmbL90eZOQoWzPNX1Guz0nNQA35GLIw78/738Qn059QLNvqVJlX9MP/2c4DzsXTaU5l4YxYpT2QToilxm/wzZbeYhMV8mmpy78/EuV5vDSyIZw2zdgif5Y5r++MxgdZH/vciuP85sCIWNyQJvB7EtYqtnK88Js9Gkfntgs76HVE65FnYBltA17AAoKunMTOrc3g2pl46Hd8xO0U62RpwYrN/d3ctmMVP6lsvVL1HS/UXxTID1rCg2IuU9g/BrHl/BByKWfss0lnXH6VLn5X8nbwg5kp5E/A0sFdFnZUp4tVcQoVQIxvX56Vw1ZmEWYn+AJt/bwLsSmGN/wawS358lO5dmn4BUdrRSObrdpW/1FPH3d075QRsYj/ItydBypyYtDTlit/Qt1ea+QK7ZROISqFKqX74Urd9j1KQvyuAjTDLjp2oT/l3Ut5u5fuLuVS9gQlKbqM+uNwQCr/69ylpQqPMPAXTSPwC0yy+g2mf/4RbeUXp9Pu/CIWJ/QsV+7ejcK/Ize8nYBrNlUv1T6ewRDjUt+VpQG+iEMrcQZHybz7MguRHmMnv49jCe1T2ndt73XjHzlibL5WNf9dSodHHMotclLXVVEE0szG3nPJ5GPUL4m3y+lFmnuL9P6WMPZMsjpfv7+fj6bEUFp/j05haHp/L7YwJYkdiVilJyHIlpYCQUaapzcTvZ3rP7pvaqpVjkpvTOGAvCsVVKPR6YCn1wYGYlW56XpIi6rGKd/cg4AgKwcd2rY23/ixelZ17PKbwSil9a5hCNFyle1hp+gVEKTXI1J05xSyoYXnfF/LtAyl85e4D1siOSZO6DX1fDXi8vL9UdwhwKUX2hp3KdaO02XZ5RPYl/D5eQGlyjgk+nvf9b+MBOhu9pLFJ/CRMG3pgad+yFEEGv9Paiz5K8wsmvPwSHvQzSpfe+wMpNI1HZtv3pshC8qS/Mx+hCLzYglmEfDk7ZqXs3foKhQ98ig20DBbnIjftfsYnbEmD9QWwt9cfgpmU18hiW0SZofbe2dvufWCziv1p7FsJi0OR2nK+irq5xVF/YH4s/swH/uyc3uzfG6XN5+FNzDIzxXHLM/dtAzyQ9dVk6dko619SYsyNKUAOorB6qGEuXks2+zd394K5RqQgru9RWOs1misNpXCruQ1YvkG9mNf2oIK5Rb6Y9b9bMauwr6exueKYRTH35xqm0FywQb3U14di67GnKFz2XsbWZadRCvjc7HsSpYOerWZfQBRvCJNUlgUkS1K4zPwZCxK3JPXuFumlcDLFYjtZkwzAYh+kFJL7+fZywKF0vq9QBCWsDDoYpWH7lSOy/8pfoCuV77P//QOKBduPy/tL7bgiFjgwScUXyuoMxBYDUy0CokSJUhRM8/87CguRL2EWPv/CrDqO94nTcK+/FhZPKFmW/JXMLBeLfJ/cHs/ybVL6vp9QZFdI74ZkPr5FqW56159Hg8CxUdrVzmk8S4H63sXjiZTH2FQfs/B7zeufXtqfrDTnx1woj/FnJrXplZQsE6J0WFsOxgKTp0xSVe3Xlltwcn9dBg9Mn+2bD3PNSG05Dosh9TMKhdFUWf+A1TB3ubcp5kxJ6fHNZt+3nlQwd4akCEpzpdayBm5DIdw+kcjC2KMLFjMqZXL8h7/Lh1EfZ6wqKGtfr5v67sE0iClVOm4gsBjmsrMOWUaktt5FUbpfafoFRCk1iA3kP8U0zmd45z0Ny4hSZfJ5gdd5jszdgkL6uTxwo9f5MJvwNZLEH0orgYyitNp25Yjs/8r21ZlsY+a/t2btkiaBjYLrHo9ptz4htJZRokxXwTRLL3i/+yVmRVADLgSGVdQfiQXBTu4Yx+Eub1jmhBt9Mv4psKpvr5ucYamDD8eyLpyKW4+Uvmdo9u44qdn3qScUzKJvErbYrcwwkr2XF6EQoE1Kben7Vsdc4z6kEGwnLeKuzf6dPbX4IiTFcDq1Yn/ZRXU2KqxkW2nzMRSuMckNJ8X1Wpsinth/KbL+JcXFfBRKkTcwt7mjgVmafd96WsEUUJdn7bRYVftn9ftgwu0aZh09pKuuNUqnPgdTuaRjiuAbKAQka1MvzJwSQ6rqfYCtq1KSi7HUJ0DI3yWDS+csK7Sn2halZ5SmX0CUrDHq07qejJl8j6UihW92zJIUliIX4iZj1JsHf4vCZefn5f1V//u2kIpOW/uVI7Lfjlv3NKj/f1SkE61qF8ysN5kDv04EHIsSZZqLT6pSwNQUL+QVYJWKumkxtToW4DP1veWzOrtQuM/c1Ogc2f/5ezlN3oZh8WrSNW3a7PvUEwqFlvAjTBvdqmUOZvWTFuV/KE22Uxs/i1kUHUy9MCzGyo5vv4F+v2vA33FBF7Y4yhcw6wHXYQvjuzA3qNziq2pxNApbVNWwVLDrldvS23mKAKV8LmBd4JuY5UJk++vcZ2F9imDZN7Sj/vJEfIgeVzBhxGzZ/0tjCozJFDFr0rjdmrVRPg5vSOE+cwZZgGBsfXUuZpEUGWt6YelDMDPxHBarYiLmQrEaFmH9xUYHqOoL2OQOzF9ufRHpp6o1Eenr2+8A/uJ/HyYiX/b9/bLz1NLfIiK+raWDflevQFUnY4Kqv/umRavqpfuLScAfwNp7exHZ0vendsPbqY+qvo3FOPgjsImqvtQ5vyIIei6qOhFLvfxP37Qptuh6Hur6Jqo2S8L68w2YZnkk9m5O3IgtpiYAW4rI9n6evvk5xCldS4uIzIEt4L+BBYM7Q1X/1FG/t5dzPybcmA2z8htUVUlE0jzoLpgyJ9oGc61J7AB8FRNsb6Oqv1TVyWkMjbGyYxGRvqr6BeZiDBZ7axcRmVVVa6qqIjJCRC7F4gpsC2yOxQf5IXCNiHyj4rx9vB8eilmRvQYco6r3VfTRsf6pwN4ispJ/b38AVb0fuEJVb/TxOeg8HsDiRkwCthaRTQDyOWyOqj6pqr/twusLOhkR2Q/LQLZitvlLmBUnmMXglDE3vZNFZLSIbC0ie4rIGBEZmq93sIxy5/nfewMnef2jsXfL/pgL3ojO+WXBzEwISbqQfBBuMGl+AsuE0gIsjEk2Py2fp4KLsAF9Tiz171J+vhb/fBW4mWJhcJFvn1x1smxxEEw7T2MLp4+x4K3fgPrB3CdaoqofYYKP533X9317S+nZSC/981R1jKo+0xU/JAh6KI9jWucJ/v8nWNrAqd593h8Vm5wl4ee3RGSo1/8c68PP+r7visjAch/WgpqIzCYiK4rItlg8hLOxNIMPYqa/QcfwHuYmA7AHMLpBvdTmc2MC67Tg/X7Wzv9S1T+r6iOqOi4tthuNocGMkc1drsf66iyYNcE2AC6oOAUTWk3E+uDvKdp7Q+A0VwhpJrSsYXFONvB6V6vqfb4vkQRey2HBlV/GAisf7/UmZdeZL7aCTsLb5GLM6gfMNQoXVErDA4MegYgshwky1sQsthPvYOO4YsKzxURkQRHZVkQOFZGHMEHHpdhYez3wWxHZ3M8rqvoZNgY/iqXw3h9bh52GBQ6+H9hKVZ8l6HWEkKSLcOsOTZqI9He2v7//eRFmBqpY+wxMxzc6t6p+gKWUBMucsqmIDPHjklXCX7BsDAAriMiXOuinBRneppdT3OtTRWSAD+Z9SvVQ1TsxDcnHmFn/IV6lSqMdBMEM4gubSzChBJiGqNLKIOun/8ZcFsEWTqtkde7B4guN8+1H5scmfGG9NebecyXwW2Br7F1/AhZT6okZ/oEBAG6JcD0W1A/gaBFZKu1P7+OsndbCFBRXYC6sK2HuFFXnrsV7uXPJ5i4nYSb1iwI7ishIbLG0N7Zo3gL4NrCLqm6GmcyPw4IrpsV0bukzD9aHwft9WWklImtgGuu7MEsxsEXYyh38M4N24lbTf8RcI5YRkcN9V6xjej79sVhik7BgqQCo6nOYq11fLFzBXZj14IVY318Ti+X3BRZTCsza7BgRmT8JUFX1PSxl9E1e7z1MaLK9qq6vqo+GMK53Ei+XTiabiE0WkX4icjDwCxE5X0ROFpHRvn+Sf76PCUre9VN8M2ms2uikf8Am6oKZBq/o52vx4z/GXiY7qepQVX238amCGUFV3wKuxbJazIlN8iATfECdmfc1WOpRMHeoeV3jHC/lIOgE3Lrut5gLzTDsnVnn6pbI+umd/jkSt0LJhNfXYfGFbqWBNYgLZx7HNNkLAP/DsmAtrKonabhsdAYPYBNfxSbHR4nISlBYAfj6eGNgNyyd442Y5SXAsSKySJdfdZBbkzyGCTUFc0HeGQvADJaF5l5V/TTrP6dgfXs8sJmIjIE6RdSbFNZDCyQ3miT0EpGFsJgzQzCB2e/8c1VVTda4QXO4Cvib/32EKx/jvdnzeRaz8uiPW5KIyEDfdypmZfQ5sJDXGYdZ15+MvSu2BlbFrNL6Y1beW0DdGukZYHds7bStqq7plmxTlNxd8DuDmQyJdu8aRGQ7TMOxIDZApwXwREzqeXkagH1xfC1mWvoFloLuSrHYFA3NO0VkTQpzxJ9gQVrfdUlpS6lu/9xsNOhYRGRWLODTHr5pCVX9T1VbeP3DsBf6YOAIVf1F111tEPQ+RGR2zIQ3xRhZRFVfzlxsUj1xjdM+mFCjD7C1qt5eOt8CLnyhfI5SvVWA4cB/3UIl6EREZF5sPNwVG29fBk4HnsIsCZYBjsAsDw5U1fNE5OuYJnJR4BxVPbgZ194byftOGi9FZB5Mszs/8DDmUvxXVR1TdayIrIUFW9wYeEVVF/b9/VV1kogcggVL/gRzozsCyzA1HIs/sClmfft1VR3f6T86aDdicZ+WwOa3E9qqH8y8uAJCG42VXie9A67AhBgPqeo66XhXKA7GgriuTJG97ilVHVc615cpXGMPUNXz27i+yvl60HsIS5IOxrVSSdLZ1z/3Bn6DCUjGUvi3f4JlWzgQuMI7cDL/PQfLpDAY2EdE5vKXQcM2U9WHsYEfzBR1Q98+VScPAUnnohar4DJsIg6m8ZqqLbL2vAHTRu8SApIg6Hzcuu4KiknTGbnGqMIdYxXsfT0OW6iVz5cEJH1bm/Sp6j9U9c4QkHQNqvoGZhnwCGauvQQ2Tt6HWfGdgwlIUvwLvO51/veByeIz6DykFOzY/05a3rcwJRPACphA4/H8uNKxDwO3YfFlFhSRY9PXeL2zsTnYEMzC6CHMGvc6TEDyP2wRPj4sOmc6rlPVU0NA0r3xfp2CMA/Lt+f1/B3QFxNwKzBARBb2fTX//ExVH1PVC1X1XlW9Ty12VN/SmmlOzJIMzA2nVUJAEoSQpINxq83JrvkY7B30IKyDn4BZh2yrqmsAm2EDOVj09gtFZC4/z1+xhfMkTDq6r29vK1DYL/1zDmygD5pHmxHZs5f8y6r6TY2I7EHQlfwF82NWLEPGsW5un7tj9BGRzYCktb4pTcCqThgTq5kPVf0Qc6c5BvM3H4wJvObw/w9V1e2ToEtV38FcbpIw7LuZu0bQgXj/6qNFNorVRWR/EdlbRJbKBB9JsDEIE3ak9mgUbPk2LGgjwMkiMkJVJ4rILL5tfyzgawswqxfBlBtrqOptEDHBZjaiPbo3UmQEU7Eg5lcC94jIrml7qX56NzyF9c+RmIK50fklPy4bxxfAFNIjsbTwj3T4jwt6HOFu0wmIyEHYgH418HMsEOvFwNEV5l8jgZ9iE/RZsJR3Z6nqZyKyBBaxfXks+NyOqvp0WyZgIrK6qj7aCT8tmEZEZEngAiwy/zOqOsq3NzTHD4Kg6xCRUZjL45pYAOUnMFP9d7CF0yrA4cDimNXJ3m61F3RDxDLWrIwpieYC7lTLNJasEpJ2czCwD+aa0x/YU1WvatJl90hyF2Lvh8diyqPZsWCMJ2OuUuO9TbbC5kT9MfebzVT1w0bjqS+8fgAsCVylqnuW3ZZF5KuYsGwo8DdVfap8niAIZoyKfrcANi++0jd9ARyGWQq9X1F/PUxxPAxzd72ZduDC7cUwa8J9MAHJd1X18hn/VUFPp2HGlGD6EJEBwNr+765YHu/XgAsqBCSiqm+KyNnAbFiAoQMxk98nVfXf7od3IjbIH4D5TLeqqUwCkog70nxU9QUR+SPm976MiByuqmdiE/TQOAdB83kaC+45ClucrYu5YYzABCUjvN5TmMVBCEi6MS4QuSfflglHWrJ6n4nIX7BAkfMDEbSzg3EX4tkwYUjK7PYp8GcsrsCjZDELVPUmH0+/AcyHWXddVqF9TkKTP2NZi5YEdheRc1X1Eddmt7jl750EQdCpZMLQ9TEXx/7YmKtYTKCVsCydo0Vk77R2yYQlgimSP8XStVciIkNU9VMRWZwiTskeQArAfTEWnDsI2iQsSToBsej5F2DRlAHeAJbyjjuVxsPNw/bEojTPA/xEVY/1fbNjvrIbYTFK9lLVP5elrMHMi7tQXQJshbXhIqo6ublXFQRBwt0jL8W02F8A3wE2wVKwfwHcoqoXZ/XDEqyH0FpbuvBkflV9uYsvq1cgIitg1rYb+qYrsQwmL2IBV/MAyimA4yjMlXV24HbgIFV9qdGcyC1FTgDWAB5Q1fUq6kR/DoIOxNc1okUsxb6YEvin/vebwH6qeov36d9gFh+zAJcDV6rqvVm/Fyy976LAD1T1lKo+LyI7YNZjwzBDgKTkeBI4UlXv7txfHvQkIiZJ5/AE5g+bAkt9ggVtrfK3S4NzCuYK8C03CU7BBc/DUgKPBPZzC5FIEdtNUEvrfDXmSrVECEiCYOZCLTDk1cArmGBkYVXdRlW/BuyQBCS5P3XTLjboUFprS/dpDwFJ57ELZunxXyzY/MGqerdajC4tBWVNQVzHYnMiMEXUzr6/vFhK86P7MGHKOGAdsUD6dUR/DoKOxa20apkgYzHMbXUSFjh7J+A53z8Wy1yT+vVuwK9FZA1MoAIWdDVZ862f1kEVX/1XLMbjvJj77D3A7qq6YhKQSCsJMIIgJx6UTsA77iWY4ANMkjmoQd1kRvpv4CXf/AXmB5/qXI8JXVJwwf/Ljw26BRGRPQhmbm6gCNS5vogMdC3WRA8uKSHgDIKOQUSWAo7CNMfXAdeq6ie+T0oa5CT0SHPW04H/YO7MW4rI6l5nypzWhSyilsL3dkwL/Q5mpRIEQScjIocBfxaRDTGXmgWAk4DjVfV+VX1Ri+QFj6vqkZhl2SuYkOMiPy4pG1P/Hg/MUlYUi2WnextLkLEV8E1gS1W9Ou33c4UVftAuQkjSSahFyf8t8BZm9rUD1KerS2QDe/KNHYlboUgRUf9iLODQTRRpCoNuQgi0gmDmRi1t91nAFqq6uqp+kWJUqKcqbO4VBkGPYiX//C9wsfc/YIoWusUXNXN6rDfJ+uM4TFACFtdgV18g1VnYZkqovwP7qOo8apkDgyDoRERkOQpXuq9hQVofB85W1U8r6qd10AmYW85HWN8+VUSOF5FZsaDNAOsAfZMgNDtNej/cpKq3qOqDamm8Q8kRTBchJOlcfk8RIO4oEVko14xkpMn3fFiq4MlYpHVS8CJVfRBY003A3wxXmyAIgo5FVf+mqrdDfaruIAg6nBewuc+iFEEVEZH5RWRJEdkXUwpdi8Xyuk1EvpPqqepFmCvNEOArwOatfZmb9AdBMA1M71pDLUvUL/zffbGQA/ep6udVyuLMuuMztWDKu2AWZgBH+99fxhTPUxJk5MqLRoqMUHIE00tMAjsRVf3Ys9OsiEVZPkNEdkrSzOSrl3XeVbDO/y6F2Xd+vhf9uFZTAAdBEAQzRmidgqBTeRnLMjEGOF9EbsFSMg/DssEtVKq/CbCpiLwD/M5dV3+EudIsCewoIg9qRfrQIAimDRFZQ1UfaSRcSH2sjaDHZ1Nk+QTLTAOWuapVVPV2EbkfE6RugQVVH41lAp3oJYIuB51KWJJ0Pn8B7qKIJ3KsiCwEdSmx+ojIZthkAeAmVR1XJW3140JAEgRBEARBt0RV38PciN/BLEkOxrTHm2ICkpeBM71cAbzmhx6FLZRQ1buwgMv9gI2xLIERcyAIphMRGSMibwMXetaZulg/metKiiXSWuDr/wE/9n9rwLIiMnsbx2j6HnfLOQj4HharcTYs8OsAYL22vj8IZpSwJOlkVHWyiFwErAasCRwJbCwiJ2KTg1kxC5LDsQCvz2JBX0MYEgRBEARBj8S1xXsAO2Ja4oex1KD/AP6AhycBEJGjsQxxy2LxDZIp/o+APTArlNcIgmBGWJnC8mNHYGwW60cy5e6ymOJ3AvAecH9m7Z5bd1yCCT9XAeYBlqNIatGQTAjzLnCWiHwAfBfr/y3APCIySyRDCDqTEJJ0DU9jvrWjgNmBdYFrMKHIOxR5vJ8CDlXVqVxtgiAIgiAIehKq+ifgT1k2m365S7KIJG3xs37IJHzu6se8WlZXAQAACQxJREFUKCLbAA96BowgCNpJEjRkbvwnY4FWVwY2F5F7VPUvYIILERkKnAIcUDrVGyJyHJal6ossnMDHInIy5lq3BrCBiDzl29t0lUl1VPUqEXkcOBcTqA736w7XuqDTCHebLsBfApcDD/imL7AX0U3Av/xzX1VdQVXvhekPlhQEQRAEQdCdcAFJH7e+7ZPHbBORQcBGwGCv/rR/Jm3zTSEgCYJpQ0ROAF4RkWUyAeVECheZpYGdRWSI98NFMQuuJCB5DBgHfIyl7D0Fc5srcwtFZprtMKuSdrnKlOqMBW71v9cVkblDQBJ0JiEk6SJU9S3Md/YNYCAmBd1GVb8G7KCqF0NdHu/wswuCIAiCoFfgmuq+LhxJZv1DMLP+MZgVyemeOSPmSUEwnYjIBsChwHAs7gcUKXSvw4QRs2CubV/3/dtjmaQeArbC3HFWBPbDrOLnA34kIst6X07rmRrwE6z/rghsJSLzTOs1e39PAdXfxYI8B0GnEUKSruUGLIgrwA9FZHH/e1Lk8Q6CIAiCoDeTYrGJyLwishZwOha4dQHgbkzZFNa2QTBjjMWyzwDsLyIbuLVICsNwIvA5sBiwg4gsj2WqeQU4TFVvUdWXVPVVVb0Wixf0DBZU9SyozxCnqv8Efu7/fgNYZ1r6cJbI4iH/XApLiBEEnUYISboQVf0cuAyLPQLwU9+uGnm8gyAIgiDohYhIfxFZRkT2FJFfAb/CXJH3x+aqFwF7qOpzEFYkQTAjeHap2ynCABwnIgPd3U1U9TEs6Kpg7jHHYqm5T/F9QJ3w4vfAzcB4YCMRGeP789iXv8SELPNhbjeL006yRBYrYm52H2OWLkHQaYSQpOt5ALgTMzvbWkQ2galeJEEQBEEQBL0CVZ0ErIUpkg7AzPmHArcBo1V1P1/YBUHQMTyBCTcmYim0d/LtSfBxGvAqMD+WcGIS8E8oLLk8lomo6kfAHyky15zp+yenFMKq+gYWtwSsf39FRNot6BCRBTF3nz6YJcx/pvH3BsE0EUKSLsaloRdTmIzlL5IwHw2CIAiCoDdyM/Bb4Coste/mqrqlqv6tuZcVBD0LF2yMx0IA3OybvyciI3w90tdjKZ7p++bFYpa8Uj5XZtX1CCbUfBtYUESO9e35WvNq4H5gEGZNsmI7r3cbzN1ujF/HZar6aaybgs4khCRNQFVfwCSu7wLLiMjhvivaIwiCIAiCXoeqvgPsiQWCPFFV72rjkCAIphEXgCiAqj4L/AF4C3N/SZlrkuDjLODv/vesFEFcy+dM6XxvA+71zSfnQhf/vs+x7J5gViGrtdOSfj4sPsqzwNdU9RI/X7jdBZ1GLMqbx1VA0o4c4am3Wlo7IAiCIAiCoKeiqpNUdUIsfoKgY8kEFS0i0ldElheREcC/seDIAEeJyKiUncb74SmY9UYLsJmIzOFBXqdYcWRClxewlL8vYGvMn3qVWlb3LuBS4FRV/WVrCSsyt55zgO1VddkQngZdhcQ41DxEZHtgCeDnqjqh2dcTBEEQBEEQBEHPRER2Ao7AMkYNAD4A3gSWB2YHfqOqu2bWIYjI77CsNP8DTlLVyyvOKy48GQEcT2GVsqaqPioi/T32ECLSJ0vzPeXvBtcrITQNmkEISZpIdPwgCIIgCIIgCDoTEVkYOAOL6wGWsncc5kazGCYgSWyhqre7NclkERmFJZ6YHcuKc5CqvtRIwCEiXwV+AKwNjFXV5SvqJCuRWAcFMyXhbtNE4sUQBEEQBEEQBEEnswewBfAJcAIWX+TrqroKsAEWwHWi1/2+iAzOUgKPBc7zfavimXDKApLMBec+4B7/e5SILFS+GHU66LcFQYcTliRBEARBEARBEAQ9EBFZCngKS+/7e+BgD5Sc15kbyyq1KzALcICqnu+BXltEZBjwKGZ18jBwmLvR1FmTZG43qwBfVtVruuRHBkEHE5YkQRAEQRAEQRAEPZOVsDXfOCx9bllAIqr6NnAucKtvPk5E5kuBXlV1HHC67xsF7OruOLUGQVz/kQQkItK/U39dEHQCISQJgiAIgiAIgiDoQWTCi/kBwbLMPOH7pqwBM7eXx4HrgTf8mENTFa93EeZKMwRL4bt5e64jBWwNgu5ECEmCIAiCIAiCIAh6EJnwYw4she9AYGnfN1U8Ea//CPCQbz5cRFZNKYF928nAZGBhYDcR+VLEFgl6IiEkCYIgCIIgCIIg6JmkeCQKjMzdYxKZm8xLwEuY1UlfzO2mj6pO9v13A9dgWXHWARbtkl8QBF1MCEmCIAiCIAiCIAh6JvcD/wZmAzYBBlVVylxw7qJYI24DbO37kzXJacDVwGhVfaSTrjkImkoISYIgCIIgCIIgCHom7wF/8r/3AEY3qJfcZubG0gG/7f8fLSJDPSVwH1V9XlV3V9WX8tgmQdCTiAc7CIIgCIIgCIKgB6KqX2ABWZ/xTUd7WmCgsCDJYoushcUwuQz4CFgd2M3r5Ol++5RjmwRBTyGEJEEQBEEQBEEQBD2XB4CbMGuRjYCjRGQlKAQfYmyMCUT+g6UDvg24ChOY1BECkqAnIxGQOAiCIAiCIAiCoOciIvMCPwF2xdxpXgZOxwK7DgKWAY4AFgMOUNXzRWSIqn7qx4flSNBrCCFJEARBEARBEARBD0dE5gBuB0YBg4HPgP7A+8BIr3Y9cLiqvubHCLZmDAFJ0GsIIUkQBEEQBEEQBEEvQEQWAzYDfggM983jMYHJyar6y2ZdWxDMLISQJAiCIAiCIAiCoBchIkOBlbEYlXMBd6rqR76vr6q2NPP6gqCZhJAkCIIgCIIgCIKglyMifYGaxgIx6OX0a/YFBEEQBEEQBEEQBM1DRCSsR4LACEuSIAiCIAiCIAiCIAgCzActCIIgCIIgCIIgCIKg1xNCkiAIgiAIgiAIgiAIAkJIEgRBEARBEARBEARBAISQJAiCIAiCIAiCIAiCAAghSRAEQRAEQRAEQRAEARBCkiAIgiAIgiAIgiAIAiCEJEEQBEEQBEEQBEEQBEAISYIgCIIgCIIgCIIgCIAQkgRBEARBEARBEARBEAAhJAmCIAiCIAiCIAiCIABCSBIEQRAEQRAEQRAEQQDA/wN0C5TNBvmAgAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1296x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def draw(tmp, third):\n",
    "    \n",
    "    data = tmp.copy()\n",
    "    data.columns = [\"benchmark\", \"baseline_init\", \"baseline_run\", \"keystone_init\", \"keystone_run\",\"%s_init\"%(third,), \"%s_run\"%(third,)]\n",
    "    data[\"baseline_init\"] = data.baseline_init - data.baseline_run\n",
    "    data[\"keystone_init\"] = data.keystone_init - data.keystone_run\n",
    "    data[\"%s_init\"%(third,)] = data[\"%s_init\"%(third,)] - data[\"%s_run\"%(third,)]\n",
    "    \n",
    "    data = data.sort_values([\"keystone_run\"], ascending=False)\n",
    "    \n",
    "    data = data.reset_index()\n",
    "    \n",
    "    _alpha = 1.0\n",
    "    \n",
    "    plt.figure(figsize=(18,5))\n",
    "    fig = plt.gcf()\n",
    "    #plt = brokenaxes(ylims=((0, 100000), (1010000,1020000)), hspace=.05)\n",
    "    barWidth = 0.25\n",
    "    barGap = 0.0\n",
    "    barHatches = [\"\",\"//////\",\"......\"]\n",
    "\n",
    "    r1 = np.arange(len(data))\n",
    "    r2 = [x + barWidth+barGap for x in r1]\n",
    "    r3 = [x + barWidth+1*barGap for x in r2]\n",
    "    barlabels = [\"base (other)\", \"base (user)\",\"kystn (other)\",\"kystn (eapp)\",\"kystn-%s (other)\"%(third,),\"kystn-%s (eapp)\"%(third,)]\n",
    "\n",
    "    #fig, (ax, ax2) = plt.subplots(2,1, sharex=True,figsize=_figsize,gridspec_kw = {'height_ratios':[1, 8]})\n",
    "\n",
    "    # Create green bars (middle), on top of the firs ones\n",
    "    plt.bar(r1, data[\"baseline_init\"], \n",
    "            bottom=data[\"baseline_run\"], \n",
    "            color=color_for_bars[0], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[0], linewidth=_linewidth, alpha=_alpha)\n",
    "    # Create brown bars\n",
    "    plt.bar(r1, data[\"baseline_run\"], \n",
    "            color=color_for_bars[3], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[1], linewidth=_linewidth)\n",
    "\n",
    "    # Create green bars (middle), on top of the firs ones\n",
    "    plt.bar(r2, data[\"keystone_init\"], \n",
    "            bottom=data[\"keystone_run\"], \n",
    "            color=color_for_bars[1], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[2], linewidth=_linewidth, alpha=_alpha)\n",
    "\n",
    "    # Create brown bars\n",
    "    plt.bar(r2, data[\"keystone_run\"], \n",
    "            color=color_for_bars[6], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[3], linewidth=_linewidth)\n",
    "\n",
    "    # Create green bars (middle), on top of the firs ones\n",
    "    plt.bar(r3, data[\"%s_init\"%(third,)], \n",
    "            bottom=data[\"%s_run\"%(third,)], \n",
    "            color=color_for_bars[5], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[4], linewidth=_linewidth, alpha=_alpha)\n",
    "\n",
    "    # Create brown bars\n",
    "    plt.bar(r3, data[\"%s_run\"%(third,)], \n",
    "            color=color_for_bars[2], \n",
    "            edgecolor='black', \n",
    "            width=barWidth,hatch=barHatches[0],\n",
    "            label=barlabels[5], linewidth=_linewidth)\n",
    "\n",
    "\n",
    "    #plt.gca().barh(r1, [x for x in range(0,len(data[\"dyn_run\"]))], 2, color=\"blue\")\n",
    "\n",
    "    plt.legend(loc=\"upper right\", ncol=3,bbox_to_anchor=(1, 1.0),handlelength=0.7,handletextpad=0.2)\n",
    "    plt.xticks([x - barWidth/2-5*barGap for x in r1], data.benchmark.str.replace(\".O3.stripped\",\"\"), rotation=30)\n",
    "    \n",
    "    ax = plt.gca()\n",
    "    ticks = [int(x/1000) for x in ax.get_yticks()]\n",
    "    ax.set_yticklabels(ticks)\n",
    "    \n",
    "    plt.ylabel(\"Latency (s)\")\n",
    "    fig.savefig(\"benchmark-%s.pdf\"%(third,), bbox_inches='tight',format=\"pdf\")\n",
    "    \n",
    "    \n",
    "#########################################################################################################\n",
    "concat_torch = data[\"torch\"][\"noplug\"].merge(data[\"torch\"][\"dyn\"][[\"benchmark\",\"keystone\", \"keystone_internal\"]], left_on=\"benchmark\", right_on=\"benchmark\")\n",
    "                          #data[\"torch\"][\"cache\"][[\"keystone\", \"keystone_internal\"]],\n",
    "                          #data[\"torch\"][\"dyn\"]],#[[\"keystone\", \"keystone_internal\"]]],\n",
    "                          #axis=1)\n",
    "concat_rv8 = data[\"rv8-bench\"][\"noplug\"].merge(data[\"rv8-bench\"][\"cache\"][[\"benchmark\",\"keystone\", \"keystone_internal\"]], left_on=\"benchmark\", right_on=\"benchmark\")\n",
    "                         #data[\"rv8-bench\"][\"cache\"][[\"keystone\", \"keystone_internal\"]],\n",
    "                         #data[\"rv8-bench\"][\"dyn\"]]#[[\"keystone\", \"keystone_internal\"]]], \n",
    "                         #)\n",
    "\n",
    "concat_rv8 = concat_rv8[concat_rv8.benchmark.str.find(\"O3.stripped\") >= 0]\n",
    "concat_torch.benchmark = concat_torch.benchmark.str.replace(\"app\",\"\")\n",
    "\n",
    "draw(concat_torch, \"dyn\")\n",
    "draw(concat_rv8, \"cache\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "benchmark                            aes.O3.stripped\n",
       "overhead_run_static_over_baseline              -1.85\n",
       "dtype: object"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "invd = concat_rv8.copy()\n",
    "\n",
    "invd[\"base\"] = invd.base - invd.base_internal\n",
    "invd[\"keystone_x\"] = invd.keystone_x - invd.keystone_internal_x\n",
    "invd[\"keystone_y\"] = invd.keystone_y - invd.keystone_internal_y\n",
    "\n",
    "invd[\"overhead_keystone\"] = (invd.keystone_internal_x - invd.base_internal)/invd.base_internal * 100\n",
    "invd[\"overhead_dyn\"] = (invd.keystone_internal_y - invd.base_internal)/invd.base_internal * 100\n",
    "\n",
    "invd[\"overhead_init_dyn_over_static\"] = (invd.keystone_y - invd.keystone_x)/invd.keystone_x * 100\n",
    "invd[\"overhead_run_cache_over_non_cache\"] = (invd.keystone_internal_y - invd.keystone_internal_x)/invd.keystone_internal_x*100\n",
    "invd[\"overhead_run_static_over_baseline\"] = (invd.keystone_internal_x - invd.base_internal)/invd.base_internal*100\n",
    "invd[\"overhead_run_dyn_over_baseline\"] = (invd.keystone_internal_y - invd.base_internal)/invd.base_internal*100\n",
    "\n",
    "invd.sort_values([\"keystone_internal_x\"], ascending=False)[[\"benchmark\",\"overhead_run_static_over_baseline\"]].round(2).min()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> v2/figures/breakdown/breakdown.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>func</th>\n",
       "      <th>SM_crt(hash)*</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>rocket_small</th>\n",
       "      <td>7.285774e+06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>rocket</th>\n",
       "      <td>4.376974e+06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>boom</th>\n",
       "      <td>3.949249e+06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>freedom</th>\n",
       "      <td>2.002042e+06</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "func          SM_crt(hash)*\n",
       "rocket_small   7.285774e+06\n",
       "rocket         4.376974e+06\n",
       "boom           3.949249e+06\n",
       "freedom        2.002042e+06"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from brokenaxes import brokenaxes\n",
    "\n",
    "plt.rcParams[\"legend.labelspacing\"] = 0.2\n",
    "plt.rcParams[\"legend.columnspacing\"] = 0.4\n",
    "plt.rcParams['font.size'] = 28\n",
    "plt.rcParams['hatch.linewidth'] = 0.3\n",
    "_figsize=(15,5)\n",
    "plt.rcParams['axes.linewidth'] = 3\n",
    "#plt.rcParams['figure.figsize'] = 6,4\n",
    "_linewidth = 2\n",
    "plt.rcParams['xtick.major.width'] = 2\n",
    "plt.rcParams['ytick.major.width'] = 2\n",
    "legend_loc = \"upper right\"\n",
    "plt.rcParams['text.color'] = 'black'\n",
    "keystone_file_path = \"iozone.keystone.csv\"\n",
    "baseline_file_path = \"iozone.base.csv\"\n",
    "colors=[\"#FF800E\",\"#006BA4\",\"#ABABAB\",\"#595959\",\"#5F9ED1\",\"#C85200\"]\n",
    "color_for_bars=[\"#fdfdfd\",\"#FF800E\",\"#006BA4\",\"#ABABAB\",\"#595959\",\"#5F9ED1\",\"#C85200\"]\n",
    "_rotation = 45\n",
    "\n",
    "data_raw = pd.read_csv(\"data.csv\", delimiter=\",\")\n",
    "data_raw = data_raw.sort_values(by=[\"rocket_small\"])\n",
    "# drop operations\n",
    "\n",
    "\n",
    "dat0 = data_raw[data_raw.func.str.find(\"*\")>=0].set_index(\"func\").T\n",
    "dat0 = dat0.drop([\"RT_freemem*\",\"SM_dst_cln*\",\"OS_alloc*\"], axis=1)\n",
    "\n",
    "dat1 = data_raw[data_raw.func.str.find(\"*\")<0 ].set_index(\"func\").T\n",
    "dat1 = dat1.drop([\"SM_att(sign)\",\"user_page\",\"SM_att(etc)\"], axis=1)\n",
    "\n",
    "dat0\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>func</th>\n",
       "      <th>SM_ctxs(all)</th>\n",
       "      <th>SM_dst_etc</th>\n",
       "      <th>RT_boot</th>\n",
       "      <th>SM_crt(etc)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>rocket_small</th>\n",
       "      <td>2608.00</td>\n",
       "      <td>3543.80</td>\n",
       "      <td>17318.4</td>\n",
       "      <td>23245.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>rocket</th>\n",
       "      <td>2430.90</td>\n",
       "      <td>3278.20</td>\n",
       "      <td>14024.8</td>\n",
       "      <td>19957.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>boom</th>\n",
       "      <td>2661.80</td>\n",
       "      <td>3550.00</td>\n",
       "      <td>13111.7</td>\n",
       "      <td>17302.80</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>freedom</th>\n",
       "      <td>1887.55</td>\n",
       "      <td>5416.85</td>\n",
       "      <td>13429.5</td>\n",
       "      <td>30796.75</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "func          SM_ctxs(all)  SM_dst_etc  RT_boot  SM_crt(etc)\n",
       "rocket_small       2608.00     3543.80  17318.4     23245.90\n",
       "rocket             2430.90     3278.20  14024.8     19957.90\n",
       "boom               2661.80     3550.00  13111.7     17302.80\n",
       "freedom            1887.55     5416.85  13429.5     30796.75"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dat1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw Data 1\n",
    "plt.figure(figsize=(4,4))\n",
    "fig = plt.gcf()\n",
    "barWidth = 0.5\n",
    "barGap = 0.0\n",
    "barHatches = [\"\",\"//////\",\"......\"]\n",
    "#barlabels = dat1.func\n",
    "\n",
    "#plt = brokenaxes(ylims=((0, 35000), (720000, 730000),(1010000,1020000)), hspace=.05)\n",
    "\n",
    "r1 = np.arange(len(dat1))\n",
    "\n",
    "bar_labels = [\"SM context\", \"SM destroy\", \"RT boot\",\"SM create\"]\n",
    "bar_ticks = [\"Rocket-S\",\"Rocket\",\"BOOM\",\"FU540\"]\n",
    "nextbar = 0\n",
    "\n",
    "next_bottom = pd.Series([0]*len(dat1),index=[\"rocket_small\",\"rocket\",\"boom\",\"freedom\"])\n",
    "\n",
    "ax = plt.gca()\n",
    "#next_bottom = \"\"\n",
    "\n",
    "i = 0\n",
    "for func in dat1.columns:\n",
    "    ax.bar(r1, dat1[func],\n",
    "           width=barWidth,\n",
    "           bottom=next_bottom, \n",
    "           label=bar_labels[i], \n",
    "           color=color_for_bars[i],\n",
    "           edgecolor='black',\n",
    "           linewidth=_linewidth)\n",
    "    i += 1\n",
    "    #print (dat1[func].add(next_bottom))\n",
    "    #print (dat1[func])\n",
    "    next_bottom = next_bottom.add(dat1[func])\n",
    "    #to_acc.append(func)\n",
    "    nextbar += barWidth\n",
    "    #next_bottom = func\n",
    "    #break\n",
    "\n",
    "#ax.legend()\n",
    "#h, l = ax.get_legend_handles_labels()\n",
    "#ax.legend(h, l)\n",
    "#handles, labels = ax.get_legend_handles_labels()\n",
    "#print (labels)\n",
    "#ax.legend(handles[::-1], labels[::-1], title='Line', loc='upper left')\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "ax.legend(reversed(handles), reversed(labels), ncol=1, loc='upper right',\n",
    "          handlelength=0.7,bbox_to_anchor=(2.0, 1),handletextpad=0.1)  # reverse to keep order consistent\n",
    "plt.xticks([x - barWidth for x in r1],bar_ticks,rotation=_rotation)\n",
    "plt.yticks([0, 20000, 40000, 60000])\n",
    "ticks = [int(x/1000) for x in ax.get_yticks()]\n",
    "ax.set_yticklabels(ticks)\n",
    "plt.ylabel(\"kcycles\")\n",
    "plt.title(\"(b)\")\n",
    "fig.savefig(\"breakdown.pdf\", bbox_inches='tight',format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw Data 1\n",
    "plt.figure(figsize=(4,4))\n",
    "fig = plt.gcf()\n",
    "barWidth = 0.5\n",
    "barGap = 0.0\n",
    "barHatches = [\"\",\"//////\",\"......\"]\n",
    "#barlabels = dat1.func\n",
    "\n",
    "#plt = brokenaxes(ylims=((0, 35000), (720000, 730000),(1010000,1020000)), hspace=.05)\n",
    "\n",
    "r1 = np.arange(len(dat0))\n",
    "\n",
    "bar_labels = [\"SM measurement\"]\n",
    "bar_ticks = [\"Rocket-S\",\"Rocket\",\"BOOM\",\"FU540\"]\n",
    "nextbar = 0\n",
    "\n",
    "next_bottom = pd.Series([0]*len(dat0),index=[\"rocket_small\",\"rocket\",\"boom\",\"freedom\"])\n",
    "\n",
    "ax = plt.gca()\n",
    "#next_bottom = \"\"\n",
    "\n",
    "i = 0\n",
    "for func in dat0.columns:\n",
    "    ax.bar(r1, dat0[func],\n",
    "           width=barWidth,\n",
    "           bottom=next_bottom, \n",
    "           label=bar_labels[i], \n",
    "           color=colors[2],\n",
    "           edgecolor='black',\n",
    "           linewidth=_linewidth)\n",
    "    i += 1\n",
    "    #print (dat1[func].add(next_bottom))\n",
    "    #print (dat1[func])\n",
    "    next_bottom = next_bottom.add(dat0[func])\n",
    "    #to_acc.append(func)\n",
    "    nextbar += barWidth\n",
    "    #next_bottom = func\n",
    "    #break\n",
    "\n",
    "#ax.legend()\n",
    "#h, l = ax.get_legend_handles_labels()\n",
    "#ax.legend(h, l)\n",
    "#handles, labels = ax.get_legend_handles_labels()\n",
    "#print (labels)\n",
    "#ax.legend(handles[::-1], labels[::-1], title='Line', loc='upper left')\n",
    "\n",
    "#handles, labels = ax.get_legend_handles_labels()\n",
    "#ax.legend(reversed(handles), reversed(labels), ncol=1, loc='best',handlelength=0.7)  # reverse to keep order consistent\n",
    "plt.xticks([x - barWidth*2/3 for x in r1],bar_ticks,rotation=_rotation)\n",
    "plt.yticks([0, 2000000, 4000000, 6000000, 8000000 ])\n",
    "ticks = [int(x/1000) for x in ax.get_yticks()]\n",
    "ax.set_yticklabels(ticks)\n",
    "plt.ylabel(\"kcycles/page\")\n",
    "plt.title(\"(a)\")\n",
    "fig.savefig(\"hash.pdf\", bbox_inches='tight',format=\"pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

